Determining the Refractive Index of Human Hemoglobin Solutions by Kramers-Kronig Relations with an Improved Absorption Model

The real part of the refractive index (RI) of aqueous solutions of human hemoglobin is computed from their absorption spectra in the wavelength range $250\,{\rm nm} - 1100\,{\rm nm}$ using the Kramers-Kronig (KK) relations and the corresponding uncertainty analysis is provided. The strong ultraviolet (UV) and infrared absorbance of the water outside this spectral range were taken into account in a previous study employing KK relations. We improve these results by including the concentration dependence of the water absorbance as well as by modeling the deep UV absorbance of hemoglobin's peptide backbone. The two free parameters of the model for the deep UV absorbance are fixed by a global fit.

==> anc/01-oxygenated-hemoglobin.csv <==
"increment of refractive index of oxygenated hemoglobin solutions from Kramers-Kronig relations"
"vacuum wavelength lambda/nm","real refractive increment B(lambda)/(L/g)","standard deviation std(B(lambda))/(L/g)","imaginary refractive increment alpha(lambda)/(L/g)","water refractive index n_H2O(lambda)"
2.500000e+02,3.078025e-04,2.967439e-06,7.591985e-06,1.377601e+00
2.510000e+02,3.059367e-04,2.958136e-06,7.551748e-06,1.377078e+00
2.520000e+02,3.041511e-04,2.949559e-06,7.554983e-06,1.376564e+00
2.530000e+02,3.024545e-04,2.941427e-06,7.597318e-06,1.376058e+00
2.540000e+02,3.008457e-04,2.933685e-06,7.674302e-06,1.375561e+00
2.550000e+02,2.993231e-04,2.926302e-06,7.781409e-06,1.375071e+00
2.560000e+02,2.978847e-04,2.919253e-06,7.914034e-06,1.374590e+00
2.570000e+02,2.965284e-04,2.912515e-06,8.067495e-06,1.374117e+00
2.580000e+02,2.952518e-04,2.906069e-06,8.237033e-06,1.373652e+00
2.590000e+02,2.940523e-04,2.899895e-06,8.417811e-06,1.373193e+00
2.600000e+02,2.929263e-04,2.893979e-06,8.604916e-06,1.372743e+00
2.610000e+02,2.918691e-04,2.888302e-06,8.793949e-06,1.372299e+00
2.620000e+02,2.908759e-04,2.882852e-06,8.982830e-06,1.371862e+00
2.630000e+02,2.899430e-04,2.877614e-06,9.170046e-06,1.371433e+00
2.640000e+02,2.890674e-04,2.872577e-06,9.354060e-06,1.371009e+00
2.650000e+02,2.882466e-04,2.867729e-06,9.533313e-06,1.370593e+00
2.660000e+02,2.874784e-04,2.863059e-06,9.706115e-06,1.370182e+00
2.670000e+02,2.867604e-04,2.858559e-06,9.870318e-06,1.369778e+00
2.680000e+02,2.860902e-04,2.854218e-06,1.002364e-05,1.369380e+00
2.690000e+02,2.854650e-04,2.850029e-06,1.016375e-05,1.368988e+00
2.700000e+02,2.848814e-04,2.845983e-06,1.028830e-05,1.368602e+00
2.710000e+02,2.843353e-04,2.842073e-06,1.039541e-05,1.368221e+00
2.720000e+02,2.838223e-04,2.838292e-06,1.048519e-05,1.367846e+00
2.730000e+02,2.833394e-04,2.834635e-06,1.055825e-05,1.367477e+00
2.740000e+02,2.828843e-04,2.831094e-06,1.061523e-05,1.367112e+00
2.750000e+02,2.824555e-04,2.827665e-06,1.065676e-05,1.366753e+00
2.760000e+02,2.820525e-04,2.824342e-06,1.068306e-05,1.366400e+00
2.770000e+02,2.816748e-04,2.821121e-06,1.069260e-05,1.366051e+00
2.780000e+02,2.813210e-04,2.817997e-06,1.068339e-05,1.365707e+00
2.790000e+02,2.809890e-04,2.814965e-06,1.065340e-05,1.365368e+00
2.800000e+02,2.806760e-04,2.812022e-06,1.060061e-05,1.365033e+00
2.810000e+02,2.803781e-04,2.809164e-06,1.052340e-05,1.364703e+00
2.820000e+02,2.800911e-04,2.806386e-06,1.042203e-05,1.364378e+00
2.830000e+02,2.798121e-04,2.803686e-06,1.029723e-05,1.364057e+00
2.840000e+02,2.795384e-04,2.801059e-06,1.014975e-05,1.363741e+00
2.850000e+02,2.792682e-04,2.798502e-06,9.980354e-06,1.363429e+00
2.860000e+02,2.790007e-04,2.796014e-06,9.789236e-06,1.363121e+00
2.870000e+02,2.787343e-04,2.793590e-06,9.574274e-06,1.362817e+00
2.880000e+02,2.784659e-04,2.791228e-06,9.332741e-06,1.362517e+00
2.890000e+02,2.781904e-04,2.788926e-06,9.061871e-06,1.362221e+00
2.900000e+02,2.778997e-04,2.786679e-06,8.758865e-06,1.361929e+00
2.910000e+02,2.775806e-04,2.784486e-06,8.423646e-06,1.361641e+00
2.920000e+02,2.772205e-04,2.782343e-06,8.067194e-06,1.361356e+00
2.930000e+02,2.768136e-04,2.780248e-06,7.703421e-06,1.361075e+00
2.940000e+02,2.763590e-04,2.778203e-06,7.346431e-06,1.360798e+00
2.950000e+02,2.758609e-04,2.776206e-06,7.010518e-06,1.360524e+00
2.960000e+02,2.753305e-04,2.774258e-06,6.707390e-06,1.360254e+00
2.970000e+02,2.747800e-04,2.772359e-06,6.437749e-06,1.359987e+00
2.980000e+02,2.742168e-04,2.770510e-06,6.199500e-06,1.359723e+00
2.990000e+02,2.736451e-04,2.768708e-06,5.990518e-06,1.359463e+00
3.000000e+02,2.730675e-04,2.766954e-06,5.808643e-06,1.359206e+00
3.010000e+02,2.724846e-04,2.765246e-06,5.652356e-06,1.358952e+00
3.020000e+02,2.718966e-04,2.763584e-06,5.522820e-06,1.358701e+00
3.030000e+02,2.713050e-04,2.761965e-06,5.421890e-06,1.358454e+00
3.040000e+02,2.707125e-04,2.760391e-06,5.351439e-06,1.358209e+00
3.050000e+02,2.701227e-04,2.758858e-06,5.313363e-06,1.357967e+00
3.060000e+02,2.695413e-04,2.757367e-06,5.308650e-06,1.357728e+00
3.070000e+02,2.689737e-04,2.755914e-06,5.334573e-06,1.357492e+00
3.080000e+02,2.684236e-04,2.754499e-06,5.387432e-06,1.357259e+00
3.090000e+02,2.678931e-04,2.753119e-06,5.463473e-06,1.357029e+00
3.100000e+02,2.673832e-04,2.751772e-06,5.558894e-06,1.356801e+00
3.110000e+02,2.668937e-04,2.750457e-06,5.670231e-06,1.356576e+00
3.120000e+02,2.664238e-04,2.749172e-06,5.795561e-06,1.356353e+00
3.130000e+02,2.659734e-04,2.747917e-06,5.933332e-06,1.356133e+00
3.140000e+02,2.655423e-04,2.746689e-06,6.081970e-06,1.355916e+00
3.150000e+02,2.651304e-04,2.745488e-06,6.239879e-06,1.355701e+00
3.160000e+02,2.647369e-04,2.744312e-06,6.405602e-06,1.355488e+00
3.170000e+02,2.643614e-04,2.743160e-06,6.578309e-06,1.355278e+00
3.180000e+02,2.640035e-04,2.742031e-06,6.757319e-06,1.355071e+00
3.190000e+02,2.636631e-04,2.740924e-06,6.941941e-06,1.354865e+00
3.200000e+02,2.633404e-04,2.739838e-06,7.131478e-06,1.354662e+00
3.210000e+02,2.630355e-04,2.738772e-06,7.325101e-06,1.354461e+00
3.220000e+02,2.627489e-04,2.737726e-06,7.521498e-06,1.354263e+00
3.230000e+02,2.624804e-04,2.736697e-06,7.719218e-06,1.354067e+00
3.240000e+02,2.622298e-04,2.735685e-06,7.916796e-06,1.353872e+00
3.250000e+02,2.619964e-04,2.734690e-06,8.112744e-06,1.353680e+00
3.260000e+02,2.617795e-04,2.733711e-06,8.305685e-06,1.353490e+00
3.270000e+02,2.615778e-04,2.732747e-06,8.494736e-06,1.353302e+00
3.280000e+02,2.613906e-04,2.731798e-06,8.679127e-06,1.353116e+00
3.290000e+02,2.612169e-04,2.730864e-06,8.858083e-06,1.352932e+00
3.300000e+02,2.610559e-04,2.729945e-06,9.030818e-06,1.352750e+00
3.310000e+02,2.609062e-04,2.729039e-06,9.196681e-06,1.352570e+00
3.320000e+02,2.607665e-04,2.728147e-06,9.355600e-06,1.352392e+00
3.330000e+02,2.606361e-04,2.727269e-06,9.507644e-06,1.352216e+00
3.340000e+02,2.605142e-04,2.726405e-06,9.652885e-06,1.352041e+00
3.350000e+02,2.604002e-04,2.725553e-06,9.791399e-06,1.351869e+00
3.360000e+02,2.602937e-04,2.724714e-06,9.923223e-06,1.351698e+00
3.370000e+02,2.601946e-04,2.723888e-06,1.004824e-05,1.351529e+00
3.380000e+02,2.601024e-04,2.723074e-06,1.016629e-05,1.351361e+00
3.390000e+02,2.600170e-04,2.722272e-06,1.027722e-05,1.351196e+00
3.400000e+02,2.599383e-04,2.721482e-06,1.038087e-05,1.351032e+00
3.410000e+02,2.598669e-04,2.720703e-06,1.047682e-05,1.350869e+00
3.420000e+02,2.598030e-04,2.719934e-06,1.056355e-05,1.350709e+00
3.430000e+02,2.597463e-04,2.719175e-06,1.063928e-05,1.350550e+00
3.440000e+02,2.596957e-04,2.718426e-06,1.070219e-05,1.350392e+00
3.450000e+02,2.596498e-04,2.717688e-06,1.075046e-05,1.350236e+00
3.460000e+02,2.596062e-04,2.716960e-06,1.078248e-05,1.350082e+00
3.470000e+02,2.595624e-04,2.716243e-06,1.079759e-05,1.349929e+00
3.480000e+02,2.595160e-04,2.715538e-06,1.079537e-05,1.349778e+00
3.490000e+02,2.594646e-04,2.714844e-06,1.077540e-05,1.349628e+00
3.500000e+02,2.594052e-04,2.714162e-06,1.073725e-05,1.349480e+00
3.510000e+02,2.593340e-04,2.713494e-06,1.068102e-05,1.349333e+00
3.520000e+02,2.592470e-04,2.712841e-06,1.060887e-05,1.349187e+00
3.530000e+02,2.591417e-04,2.712202e-06,1.052352e-05,1.349043e+00
3.540000e+02,2.590161e-04,2.711579e-06,1.042774e-05,1.348900e+00
3.550000e+02,2.588689e-04,2.710973e-06,1.032430e-05,1.348759e+00
3.560000e+02,2.586990e-04,2.710383e-06,1.021597e-05,1.348619e+00
3.570000e+02,2.585058e-04,2.709810e-06,1.010527e-05,1.348480e+00
3.580000e+02,2.582888e-04,2.709255e-06,9.994703e-06,1.348343e+00
3.590000e+02,2.580478e-04,2.708718e-06,9.886806e-06,1.348207e+00
3.600000e+02,2.577827e-04,2.708200e-06,9.784135e-06,1.348072e+00
3.610000e+02,2.574940e-04,2.707700e-06,9.689113e-06,1.347939e+00
3.620000e+02,2.571824e-04,2.707220e-06,9.603546e-06,1.347806e+00
3.630000e+02,2.568482e-04,2.706760e-06,9.529096e-06,1.347675e+00
3.640000e+02,2.564918e-04,2.706320e-06,9.467440e-06,1.347545e+00
3.650000e+02,2.561134e-04,2.705901e-06,9.420277e-06,1.347417e+00
3.660000e+02,2.557131e-04,2.705503e-06,9.389356e-06,1.347289e+00
3.670000e+02,2.552914e-04,2.705128e-06,9.376590e-06,1.347163e+00
3.680000e+02,2.548486e-04,2.704777e-06,9.383950e-06,1.347038e+00
3.690000e+02,2.543853e-04,2.704448e-06,9.413425e-06,1.346914e+00
3.700000e+02,2.539020e-04,2.704145e-06,9.467024e-06,1.346791e+00
3.710000e+02,2.533998e-04,2.703866e-06,9.546746e-06,1.346669e+00
3.720000e+02,2.528793e-04,2.703613e-06,9.654492e-06,1.346548e+00
3.730000e+02,2.523414e-04,2.703387e-06,9.792151e-06,1.346428e+00
3.740000e+02,2.517871e-04,2.703187e-06,9.961632e-06,1.346310e+00
3.750000e+02,2.512171e-04,2.703015e-06,1.016486e-05,1.346192e+00
3.760000e+02,2.506317e-04,2.702871e-06,1.040404e-05,1.346075e+00
3.770000e+02,2.500316e-04,2.702756e-06,1.068245e-05,1.345960e+00
3.780000e+02,2.494184e-04,2.702671e-06,1.100366e-05,1.345845e+00
3.790000e+02,2.487944e-04,2.702615e-06,1.137128e-05,1.345732e+00
3.800000e+02,2.481628e-04,2.702587e-06,1.178896e-05,1.345619e+00
3.810000e+02,2.475281e-04,2.702585e-06,1.225980e-05,1.345508e+00
3.820000e+02,2.468950e-04,2.702607e-06,1.278472e-05,1.345397e+00
3.830000e+02,2.462673e-04,2.702649e-06,1.336405e-05,1.345287e+00
3.840000e+02,2.456479e-04,2.702711e-06,1.399815e-05,1.345179e+00
3.850000e+02,2.450395e-04,2.702789e-06,1.468735e-05,1.345071e+00
3.860000e+02,2.444437e-04,2.702882e-06,1.543237e-05,1.344964e+00
3.870000e+02,2.438624e-04,2.702990e-06,1.623542e-05,1.344858e+00
3.880000e+02,2.432984e-04,2.703109e-06,1.709910e-05,1.344753e+00
3.890000e+02,2.427550e-04,2.703236e-06,1.802605e-05,1.344648e+00
3.900000e+02,2.422362e-04,2.703369e-06,1.901890e-05,1.344545e+00
3.910000e+02,2.417463e-04,2.703503e-06,2.008036e-05,1.344442e+00
3.920000e+02,2.412902e-04,2.703634e-06,2.121333e-05,1.344341e+00
3.930000e+02,2.408735e-04,2.703756e-06,2.242073e-05,1.344240e+00
3.940000e+02,2.405024e-04,2.703864e-06,2.370554e-05,1.344140e+00
3.950000e+02,2.401841e-04,2.703952e-06,2.507075e-05,1.344041e+00
3.960000e+02,2.399266e-04,2.704010e-06,2.651936e-05,1.343942e+00
3.970000e+02,2.397390e-04,2.704033e-06,2.805428e-05,1.343845e+00
3.980000e+02,2.396317e-04,2.704010e-06,2.967843e-05,1.343748e+00
3.990000e+02,2.396166e-04,2.703932e-06,3.139474e-05,1.343652e+00
4.000000e+02,2.397079e-04,2.703788e-06,3.320618e-05,1.343557e+00
4.010000e+02,2.399230e-04,2.703565e-06,3.511506e-05,1.343462e+00
4.020000e+02,2.402819e-04,2.703251e-06,3.712101e-05,1.343368e+00
4.030000e+02,2.408068e-04,2.702833e-06,3.922299e-05,1.343275e+00
4.040000e+02,2.415244e-04,2.702299e-06,4.141994e-05,1.343183e+00
4.050000e+02,2.424734e-04,2.701633e-06,4.371075e-05,1.343092e+00
4.060000e+02,2.437143e-04,2.700804e-06,4.608181e-05,1.343001e+00
4.070000e+02,2.453036e-04,2.699801e-06,4.846903e-05,1.342911e+00
4.080000e+02,2.472666e-04,2.698653e-06,5.079513e-05,1.342821e+00
4.090000e+02,2.496065e-04,2.697418e-06,5.298205e-05,1.342733e+00
4.100000e+02,2.523072e-04,2.696179e-06,5.495096e-05,1.342645e+00
4.110000e+02,2.553300e-04,2.695035e-06,5.662818e-05,1.342557e+00
4.120000e+02,2.586254e-04,2.694086e-06,5.796291e-05,1.342471e+00
4.130000e+02,2.621450e-04,2.693416e-06,5.890979e-05,1.342385e+00
4.140000e+02,2.658343e-04,2.693096e-06,5.942303e-05,1.342299e+00
4.150000e+02,2.696216e-04,2.693170e-06,5.945644e-05,1.342215e+00
4.160000e+02,2.734044e-04,2.693647e-06,5.897807e-05,1.342130e+00
4.170000e+02,2.770791e-04,2.694481e-06,5.801445e-05,1.342047e+00
4.180000e+02,2.805708e-04,2.695599e-06,5.660712e-05,1.341964e+00
4.190000e+02,2.838203e-04,2.696907e-06,5.479807e-05,1.341882e+00
4.200000e+02,2.867722e-04,2.698293e-06,5.262969e-05,1.341800e+00
4.210000e+02,2.893668e-04,2.699632e-06,5.015210e-05,1.341719e+00
4.220000e+02,2.915549e-04,2.700796e-06,4.744512e-05,1.341639e+00
4.230000e+02,2.933133e-04,2.701688e-06,4.459664e-05,1.341559e+00
4.240000e+02,2.946406e-04,2.702244e-06,4.169540e-05,1.341480e+00
4.250000e+02,2.955604e-04,2.702446e-06,3.883100e-05,1.341402e+00
4.260000e+02,2.961316e-04,2.702328e-06,3.608050e-05,1.341324e+00
4.270000e+02,2.964200e-04,2.701949e-06,3.346805e-05,1.341246e+00
4.280000e+02,2.964702e-04,2.701353e-06,3.100459e-05,1.341169e+00
4.290000e+02,2.963172e-04,2.700573e-06,2.870113e-05,1.341093e+00
4.300000e+02,2.959951e-04,2.699650e-06,2.656880e-05,1.341017e+00
4.310000e+02,2.955422e-04,2.698628e-06,2.461506e-05,1.340942e+00
4.320000e+02,2.949948e-04,2.697548e-06,2.283239e-05,1.340867e+00
4.330000e+02,2.943794e-04,2.696441e-06,2.120942e-05,1.340793e+00
4.340000e+02,2.937166e-04,2.695327e-06,1.973466e-05,1.340719e+00
4.350000e+02,2.930231e-04,2.694223e-06,1.839651e-05,1.340646e+00
4.360000e+02,2.923122e-04,2.693142e-06,1.718343e-05,1.340574e+00
4.370000e+02,2.915950e-04,2.692092e-06,1.608442e-05,1.340502e+00
4.380000e+02,2.908807e-04,2.691081e-06,1.508856e-05,1.340430e+00
4.390000e+02,2.901763e-04,2.690112e-06,1.418482e-05,1.340359e+00
4.400000e+02,2.894868e-04,2.689187e-06,1.336205e-05,1.340288e+00
4.410000e+02,2.888141e-04,2.688305e-06,1.260987e-05,1.340218e+00
4.420000e+02,2.881588e-04,2.687463e-06,1.192121e-05,1.340149e+00
4.430000e+02,2.875223e-04,2.686661e-06,1.128979e-05,1.340079e+00
4.440000e+02,2.869056e-04,2.685898e-06,1.070929e-05,1.340011e+00
4.450000e+02,2.863090e-04,2.685170e-06,1.017329e-05,1.339943e+00
4.460000e+02,2.857307e-04,2.684475e-06,9.676040e-06,1.339875e+00
4.470000e+02,2.851691e-04,2.683811e-06,9.214424e-06,1.339808e+00
4.480000e+02,2.846231e-04,2.683174e-06,8.786000e-06,1.339741e+00
4.490000e+02,2.840926e-04,2.682563e-06,8.388298e-06,1.339674e+00
4.500000e+02,2.835768e-04,2.681976e-06,8.018823e-06,1.339608e+00
4.510000e+02,2.830749e-04,2.681413e-06,7.675359e-06,1.339543e+00
4.520000e+02,2.825859e-04,2.680870e-06,7.356868e-06,1.339478e+00
4.530000e+02,2.821096e-04,2.680348e-06,7.062605e-06,1.339413e+00
4.540000e+02,2.816464e-04,2.679845e-06,6.791817e-06,1.339349e+00
4.550000e+02,2.811969e-04,2.679362e-06,6.543743e-06,1.339285e+00
4.560000e+02,2.807628e-04,2.678898e-06,6.317248e-06,1.339222e+00
4.570000e+02,2.803453e-04,2.678453e-06,6.109730e-06,1.339159e+00
4.580000e+02,2.799450e-04,2.678026e-06,5.918194e-06,1.339097e+00
4.590000e+02,2.795616e-04,2.677617e-06,5.739620e-06,1.339035e+00
4.600000e+02,2.791939e-04,2.677224e-06,5.570959e-06,1.338973e+00
4.610000e+02,2.788394e-04,2.676845e-06,5.409703e-06,1.338912e+00
4.620000e+02,2.784955e-04,2.676478e-06,5.255594e-06,1.338851e+00
4.630000e+02,2.781608e-04,2.676121e-06,5.108938e-06,1.338790e+00
4.640000e+02,2.778344e-04,2.675775e-06,4.970046e-06,1.338730e+00
4.650000e+02,2.775161e-04,2.675439e-06,4.839228e-06,1.338670e+00
4.660000e+02,2.772060e-04,2.675111e-06,4.716630e-06,1.338611e+00
4.670000e+02,2.769043e-04,2.674793e-06,4.601717e-06,1.338552e+00
4.680000e+02,2.766111e-04,2.674484e-06,4.493777e-06,1.338494e+00
4.690000e+02,2.763262e-04,2.674183e-06,4.392093e-06,1.338435e+00
4.700000e+02,2.760492e-04,2.673890e-06,4.295943e-06,1.338377e+00
4.710000e+02,2.757797e-04,2.673605e-06,4.204683e-06,1.338320e+00
4.720000e+02,2.755169e-04,2.673326e-06,4.118021e-06,1.338263e+00
4.730000e+02,2.752605e-04,2.673054e-06,4.035751e-06,1.338206e+00
4.740000e+02,2.750102e-04,2.672789e-06,3.957664e-06,1.338150e+00
4.750000e+02,2.747657e-04,2.672529e-06,3.883548e-06,1.338094e+00
4.760000e+02,2.745266e-04,2.672275e-06,3.813198e-06,1.338038e+00
4.770000e+02,2.742928e-04,2.672027e-06,3.746428e-06,1.337982e+00
4.780000e+02,2.740639e-04,2.671783e-06,3.683061e-06,1.337927e+00
4.790000e+02,2.738398e-04,2.671545e-06,3.622914e-06,1.337873e+00
4.800000e+02,2.736200e-04,2.671311e-06,3.565804e-06,1.337818e+00
4.810000e+02,2.734044e-04,2.671082e-06,3.511591e-06,1.337764e+00
4.820000e+02,2.731925e-04,2.670857e-06,3.460315e-06,1.337710e+00
4.830000e+02,2.729842e-04,2.670636e-06,3.412059e-06,1.337657e+00
4.840000e+02,2.727794e-04,2.670419e-06,3.366907e-06,1.337604e+00
4.850000e+02,2.725781e-04,2.670206e-06,3.324943e-06,1.337551e+00
4.860000e+02,2.723804e-04,2.669996e-06,3.286180e-06,1.337499e+00
4.870000e+02,2.721866e-04,2.669791e-06,3.250338e-06,1.337447e+00
4.880000e+02,2.719965e-04,2.669589e-06,3.217059e-06,1.337395e+00
4.890000e+02,2.718102e-04,2.669391e-06,3.185985e-06,1.337343e+00
4.900000e+02,2.716274e-04,2.669196e-06,3.156753e-06,1.337292e+00
4.910000e+02,2.714478e-04,2.669004e-06,3.129052e-06,1.337241e+00
4.920000e+02,2.712709e-04,2.668816e-06,3.102790e-06,1.337191e+00
4.930000e+02,2.710965e-04,2.668630e-06,3.077931e-06,1.337140e+00
4.940000e+02,2.709244e-04,2.668447e-06,3.054437e-06,1.337090e+00
4.950000e+02,2.707543e-04,2.668267e-06,3.032270e-06,1.337040e+00
4.960000e+02,2.705861e-04,2.668089e-06,3.011370e-06,1.336991e+00
4.970000e+02,2.704196e-04,2.667914e-06,2.991588e-06,1.336942e+00
4.980000e+02,2.702545e-04,2.667741e-06,2.972755e-06,1.336893e+00
4.990000e+02,2.700904e-04,2.667571e-06,2.954697e-06,1.336844e+00
5.000000e+02,2.699270e-04,2.667403e-06,2.937241e-06,1.336796e+00
5.010000e+02,2.697635e-04,2.667236e-06,2.920290e-06,1.336748e+00
5.020000e+02,2.695994e-04,2.667072e-06,2.904061e-06,1.336700e+00
5.030000e+02,2.694340e-04,2.666909e-06,2.888852e-06,1.336653e+00
5.040000e+02,2.692668e-04,2.666749e-06,2.874963e-06,1.336605e+00
5.050000e+02,2.690974e-04,2.666589e-06,2.862695e-06,1.336558e+00
5.060000e+02,2.689250e-04,2.666432e-06,2.852457e-06,1.336512e+00
5.070000e+02,2.687490e-04,2.666275e-06,2.845071e-06,1.336465e+00
5.080000e+02,2.685689e-04,2.666121e-06,2.841468e-06,1.336419e+00
5.090000e+02,2.683845e-04,2.665968e-06,2.842587e-06,1.336373e+00
5.100000e+02,2.681955e-04,2.665816e-06,2.849376e-06,1.336327e+00
5.110000e+02,2.680018e-04,2.665667e-06,2.862851e-06,1.336282e+00
5.120000e+02,2.678033e-04,2.665519e-06,2.884301e-06,1.336237e+00
5.130000e+02,2.676002e-04,2.665373e-06,2.915088e-06,1.336192e+00
5.140000e+02,2.673929e-04,2.665229e-06,2.956585e-06,1.336147e+00
5.150000e+02,2.671817e-04,2.665087e-06,3.010176e-06,1.336103e+00
5.160000e+02,2.669675e-04,2.664948e-06,3.077314e-06,1.336058e+00
5.170000e+02,2.667509e-04,2.664812e-06,3.159704e-06,1.336014e+00
5.180000e+02,2.665333e-04,2.664678e-06,3.259125e-06,1.335971e+00
5.190000e+02,2.663164e-04,2.664548e-06,3.377368e-06,1.335927e+00
5.200000e+02,2.661024e-04,2.664421e-06,3.516238e-06,1.335884e+00
5.210000e+02,2.658945e-04,2.664297e-06,3.677255e-06,1.335841e+00
5.220000e+02,2.656960e-04,2.664176e-06,3.860755e-06,1.335798e+00
5.230000e+02,2.655100e-04,2.664060e-06,4.066777e-06,1.335755e+00
5.240000e+02,2.653400e-04,2.663946e-06,4.295362e-06,1.335713e+00
5.250000e+02,2.651898e-04,2.663836e-06,4.546546e-06,1.335671e+00
5.260000e+02,2.650650e-04,2.663729e-06,4.819493e-06,1.335629e+00
5.270000e+02,2.649711e-04,2.663625e-06,5.109854e-06,1.335587e+00
5.280000e+02,2.649111e-04,2.663523e-06,5.412365e-06,1.335545e+00
5.290000e+02,2.648868e-04,2.663424e-06,5.721726e-06,1.335504e+00
5.300000e+02,2.648990e-04,2.663327e-06,6.032594e-06,1.335463e+00
5.310000e+02,2.649470e-04,2.663232e-06,6.339899e-06,1.335422e+00
5.320000e+02,2.650297e-04,2.663138e-06,6.639798e-06,1.335382e+00
5.330000e+02,2.651462e-04,2.663047e-06,6.928733e-06,1.335341e+00
5.340000e+02,2.652955e-04,2.662958e-06,7.203119e-06,1.335301e+00
5.350000e+02,2.654765e-04,2.662872e-06,7.459349e-06,1.335261e+00
5.360000e+02,2.656876e-04,2.662788e-06,7.693705e-06,1.335221e+00
5.370000e+02,2.659273e-04,2.662708e-06,7.902130e-06,1.335181e+00
5.380000e+02,2.661930e-04,2.662632e-06,8.080460e-06,1.335142e+00
5.390000e+02,2.664817e-04,2.662559e-06,8.224496e-06,1.335103e+00
5.400000e+02,2.667892e-04,2.662491e-06,8.330015e-06,1.335064e+00
5.410000e+02,2.671105e-04,2.662426e-06,8.393086e-06,1.335025e+00
5.420000e+02,2.674394e-04,2.662365e-06,8.411054e-06,1.334986e+00
5.430000e+02,2.677698e-04,2.662307e-06,8.381574e-06,1.334948e+00
5.440000e+02,2.680947e-04,2.662251e-06,8.302286e-06,1.334909e+00
5.450000e+02,2.684044e-04,2.662196e-06,8.170812e-06,1.334871e+00
5.460000e+02,2.686852e-04,2.662138e-06,7.987180e-06,1.334833e+00
5.470000e+02,2.689239e-04,2.662075e-06,7.761104e-06,1.334795e+00
5.480000e+02,2.691128e-04,2.662005e-06,7.504800e-06,1.334758e+00
5.490000e+02,2.692486e-04,2.661926e-06,7.230574e-06,1.334721e+00
5.500000e+02,2.693312e-04,2.661839e-06,6.950823e-06,1.334683e+00
5.510000e+02,2.693646e-04,2.661744e-06,6.676768e-06,1.334646e+00
5.520000e+02,2.693542e-04,2.661642e-06,6.414636e-06,1.334609e+00
5.530000e+02,2.693039e-04,2.661534e-06,6.169430e-06,1.334573e+00
5.540000e+02,2.692175e-04,2.661420e-06,5.946186e-06,1.334536e+00
5.550000e+02,2.690992e-04,2.661303e-06,5.749976e-06,1.334500e+00
5.560000e+02,2.689550e-04,2.661184e-06,5.585222e-06,1.334464e+00
5.570000e+02,2.687908e-04,2.661063e-06,5.453615e-06,1.334428e+00
5.580000e+02,2.686114e-04,2.660943e-06,5.356166e-06,1.334392e+00
5.590000e+02,2.684208e-04,2.660824e-06,5.293895e-06,1.334356e+00
5.600000e+02,2.682229e-04,2.660707e-06,5.267824e-06,1.334321e+00
5.610000e+02,2.680210e-04,2.660592e-06,5.279184e-06,1.334286e+00
5.620000e+02,2.678190e-04,2.660481e-06,5.330012e-06,1.334250e+00
5.630000e+02,2.676215e-04,2.660373e-06,5.422561e-06,1.334215e+00
5.640000e+02,2.674338e-04,2.660270e-06,5.559096e-06,1.334181e+00
5.650000e+02,2.672629e-04,2.660172e-06,5.741898e-06,1.334146e+00
5.660000e+02,2.671177e-04,2.660080e-06,5.972577e-06,1.334111e+00
5.670000e+02,2.670077e-04,2.659995e-06,6.250001e-06,1.334077e+00
5.680000e+02,2.669427e-04,2.659917e-06,6.572342e-06,1.334043e+00
5.690000e+02,2.669331e-04,2.659847e-06,6.937755e-06,1.334009e+00
5.700000e+02,2.669940e-04,2.659786e-06,7.344382e-06,1.333975e+00
5.710000e+02,2.671487e-04,2.659737e-06,7.785116e-06,1.333941e+00
5.720000e+02,2.674180e-04,2.659704e-06,8.231827e-06,1.333908e+00
5.730000e+02,2.678087e-04,2.659688e-06,8.650932e-06,1.333874e+00
5.740000e+02,2.683169e-04,2.659694e-06,9.008614e-06,1.333841e+00
5.750000e+02,2.689277e-04,2.659724e-06,9.270825e-06,1.333808e+00
5.760000e+02,2.696114e-04,2.659778e-06,9.408526e-06,1.333775e+00
5.770000e+02,2.703347e-04,2.659854e-06,9.413517e-06,1.333742e+00
5.780000e+02,2.710709e-04,2.659946e-06,9.282812e-06,1.333709e+00
5.790000e+02,2.717951e-04,2.660051e-06,9.013408e-06,1.333677e+00
5.800000e+02,2.724774e-04,2.660157e-06,8.602288e-06,1.333644e+00
5.810000e+02,2.730764e-04,2.660250e-06,8.053628e-06,1.333612e+00
5.820000e+02,2.735542e-04,2.660312e-06,7.400533e-06,1.333580e+00
5.830000e+02,2.738918e-04,2.660332e-06,6.683575e-06,1.333548e+00
5.840000e+02,2.740838e-04,2.660305e-06,5.943610e-06,1.333516e+00
5.850000e+02,2.741388e-04,2.660231e-06,5.221773e-06,1.333484e+00
5.860000e+02,2.740834e-04,2.660119e-06,4.552741e-06,1.333452e+00
5.870000e+02,2.739480e-04,2.659983e-06,3.944406e-06,1.333421e+00
5.880000e+02,2.737520e-04,2.659829e-06,3.397946e-06,1.333390e+00
5.890000e+02,2.735099e-04,2.659663e-06,2.914547e-06,1.333358e+00
5.900000e+02,2.732353e-04,2.659492e-06,2.495398e-06,1.333327e+00
5.910000e+02,2.729429e-04,2.659319e-06,2.140127e-06,1.333296e+00
5.920000e+02,2.726463e-04,2.659150e-06,1.842070e-06,1.333266e+00
5.930000e+02,2.723541e-04,2.658987e-06,1.592946e-06,1.333235e+00
5.940000e+02,2.720722e-04,2.658831e-06,1.384412e-06,1.333204e+00
5.950000e+02,2.718033e-04,2.658683e-06,1.208070e-06,1.333174e+00
5.960000e+02,2.715467e-04,2.658542e-06,1.056514e-06,1.333143e+00
5.970000e+02,2.713010e-04,2.658407e-06,9.265051e-07,1.333113e+00
5.980000e+02,2.710658e-04,2.658277e-06,8.158381e-07,1.333083e+00
5.990000e+02,2.708414e-04,2.658153e-06,7.222927e-07,1.333053e+00
6.000000e+02,2.706279e-04,2.658034e-06,6.436332e-07,1.333023e+00
6.010000e+02,2.704253e-04,2.657919e-06,5.777245e-07,1.332994e+00
6.020000e+02,2.702332e-04,2.657809e-06,5.228819e-07,1.332964e+00
6.030000e+02,2.700516e-04,2.657703e-06,4.775253e-07,1.332935e+00
6.040000e+02,2.698803e-04,2.657601e-06,4.400639e-07,1.332905e+00
6.050000e+02,2.697188e-04,2.657502e-06,4.088961e-07,1.332876e+00
6.060000e+02,2.695665e-04,2.657406e-06,3.825660e-07,1.332847e+00
6.070000e+02,2.694225e-04,2.657314e-06,3.602356e-07,1.332818e+00
6.080000e+02,2.692861e-04,2.657224e-06,3.412185e-07,1.332789e+00
6.090000e+02,2.691569e-04,2.657136e-06,3.248236e-07,1.332760e+00
6.100000e+02,2.690343e-04,2.657050e-06,3.103551e-07,1.332731e+00
6.110000e+02,2.689174e-04,2.656967e-06,2.972243e-07,1.332703e+00
6.120000e+02,2.688056e-04,2.656885e-06,2.852860e-07,1.332674e+00
6.130000e+02,2.686983e-04,2.656805e-06,2.745062e-07,1.332646e+00
6.140000e+02,2.685952e-04,2.656726e-06,2.648505e-07,1.332618e+00
6.150000e+02,2.684959e-04,2.656649e-06,2.562842e-07,1.332590e+00
6.160000e+02,2.684004e-04,2.656573e-06,2.487568e-07,1.332562e+00
6.170000e+02,2.683084e-04,2.656498e-06,2.421547e-07,1.332534e+00
6.180000e+02,2.682198e-04,2.656424e-06,2.363478e-07,1.332506e+00
6.190000e+02,2.681344e-04,2.656352e-06,2.312054e-07,1.332478e+00
6.200000e+02,2.680521e-04,2.656280e-06,2.265955e-07,1.332451e+00
6.210000e+02,2.679726e-04,2.656210e-06,2.223984e-07,1.332423e+00
6.220000e+02,2.678958e-04,2.656140e-06,2.185460e-07,1.332396e+00
6.230000e+02,2.678216e-04,2.656072e-06,2.149826e-07,1.332368e+00
6.240000e+02,2.677498e-04,2.656004e-06,2.116524e-07,1.332341e+00
6.250000e+02,2.676802e-04,2.655937e-06,2.084990e-07,1.332314e+00
6.260000e+02,2.676129e-04,2.655871e-06,2.054658e-07,1.332287e+00
6.270000e+02,2.675476e-04,2.655805e-06,2.024970e-07,1.332260e+00
6.280000e+02,2.674842e-04,2.655741e-06,1.995364e-07,1.332233e+00
6.290000e+02,2.674227e-04,2.655677e-06,1.965273e-07,1.332207e+00
6.300000e+02,2.673630e-04,2.655613e-06,1.934131e-07,1.332180e+00
6.310000e+02,2.673049e-04,2.655550e-06,1.901417e-07,1.332153e+00
6.320000e+02,2.672483e-04,2.655488e-06,1.866805e-07,1.332127e+00
6.330000e+02,2.671931e-04,2.655427e-06,1.830016e-07,1.332101e+00
6.340000e+02,2.671393e-04,2.655366e-06,1.790770e-07,1.332074e+00
6.350000e+02,2.670866e-04,2.655306e-06,1.748785e-07,1.332048e+00
6.360000e+02,2.670350e-04,2.655246e-06,1.703890e-07,1.332022e+00
6.370000e+02,2.669844e-04,2.655186e-06,1.656365e-07,1.331996e+00
6.380000e+02,2.669346e-04,2.655128e-06,1.606605e-07,1.331970e+00
6.390000e+02,2.668856e-04,2.655069e-06,1.555008e-07,1.331945e+00
6.400000e+02,2.668373e-04,2.655011e-06,1.501974e-07,1.331919e+00
6.410000e+02,2.667896e-04,2.654954e-06,1.447920e-07,1.331893e+00
6.420000e+02,2.667425e-04,2.654897e-06,1.393321e-07,1.331868e+00
6.430000e+02,2.666959e-04,2.654840e-06,1.338668e-07,1.331842e+00
6.440000e+02,2.666499e-04,2.654784e-06,1.284455e-07,1.331817e+00
6.450000e+02,2.666043e-04,2.654728e-06,1.231181e-07,1.331792e+00
6.460000e+02,2.665593e-04,2.654673e-06,1.179300e-07,1.331766e+00
6.470000e+02,2.665147e-04,2.654618e-06,1.129084e-07,1.331741e+00
6.480000e+02,2.664706e-04,2.654563e-06,1.080764e-07,1.331716e+00
6.490000e+02,2.664270e-04,2.654509e-06,1.034573e-07,1.331691e+00
6.500000e+02,2.663838e-04,2.654455e-06,9.907448e-08,1.331667e+00
6.510000e+02,2.663412e-04,2.654402e-06,9.494712e-08,1.331642e+00
6.520000e+02,2.662991e-04,2.654349e-06,9.107700e-08,1.331617e+00
6.530000e+02,2.662576e-04,2.654296e-06,8.746146e-08,1.331593e+00
6.540000e+02,2.662165e-04,2.654244e-06,8.409787e-08,1.331568e+00
6.550000e+02,2.661761e-04,2.654192e-06,8.098352e-08,1.331544e+00
6.560000e+02,2.661361e-04,2.654141e-06,7.811427e-08,1.331519e+00
6.570000e+02,2.660967e-04,2.654090e-06,7.548016e-08,1.331495e+00
6.580000e+02,2.660579e-04,2.654039e-06,7.306973e-08,1.331471e+00
6.590000e+02,2.660196e-04,2.653988e-06,7.087141e-08,1.331447e+00
6.600000e+02,2.659819e-04,2.653938e-06,6.887358e-08,1.331423e+00
6.610000e+02,2.659448e-04,2.653889e-06,6.706468e-08,1.331399e+00
6.620000e+02,2.659081e-04,2.653839e-06,6.543366e-08,1.331375e+00
6.630000e+02,2.658721e-04,2.653790e-06,6.396948e-08,1.331351e+00
6.640000e+02,2.658365e-04,2.653741e-06,6.266101e-08,1.331327e+00
6.650000e+02,2.658015e-04,2.653693e-06,6.149708e-08,1.331303e+00
6.660000e+02,2.657671e-04,2.653645e-06,6.046655e-08,1.331280e+00
6.670000e+02,2.657331e-04,2.653597e-06,5.955877e-08,1.331256e+00
6.680000e+02,2.656997e-04,2.653550e-06,5.876315e-08,1.331233e+00
6.690000e+02,2.656668e-04,2.653503e-06,5.806904e-08,1.331209e+00
6.700000e+02,2.656343e-04,2.653456e-06,5.746572e-08,1.331186e+00
6.710000e+02,2.656024e-04,2.653409e-06,5.694296e-08,1.331163e+00
6.720000e+02,2.655709e-04,2.653363e-06,5.649272e-08,1.331140e+00
6.730000e+02,2.655399e-04,2.653317e-06,5.610744e-08,1.331117e+00
6.740000e+02,2.655093e-04,2.653272e-06,5.577953e-08,1.331094e+00
6.750000e+02,2.654792e-04,2.653226e-06,5.550135e-08,1.331071e+00
6.760000e+02,2.654495e-04,2.653181e-06,5.526568e-08,1.331048e+00
6.770000e+02,2.654202e-04,2.653136e-06,5.506711e-08,1.331025e+00
6.780000e+02,2.653914e-04,2.653092e-06,5.490066e-08,1.331002e+00
6.790000e+02,2.653629e-04,2.653048e-06,5.476134e-08,1.330979e+00
6.800000e+02,2.653349e-04,2.653004e-06,5.464409e-08,1.330957e+00
6.810000e+02,2.653072e-04,2.652960e-06,5.454468e-08,1.330934e+00
6.820000e+02,2.652799e-04,2.652917e-06,5.446243e-08,1.330912e+00
6.830000e+02,2.652529e-04,2.652874e-06,5.439880e-08,1.330889e+00
6.840000e+02,2.652263e-04,2.652831e-06,5.435558e-08,1.330867e+00
6.850000e+02,2.651999e-04,2.652788e-06,5.433457e-08,1.330845e+00
6.860000e+02,2.651740e-04,2.652746e-06,5.433736e-08,1.330822e+00
6.870000e+02,2.651483e-04,2.652704e-06,5.436465e-08,1.330800e+00
6.880000e+02,2.651229e-04,2.652662e-06,5.441696e-08,1.330778e+00
6.890000e+02,2.650979e-04,2.652620e-06,5.449478e-08,1.330756e+00
6.900000e+02,2.650732e-04,2.652579e-06,5.459861e-08,1.330734e+00
6.910000e+02,2.650487e-04,2.652538e-06,5.472922e-08,1.330712e+00
6.920000e+02,2.650245e-04,2.652497e-06,5.488846e-08,1.330690e+00
6.930000e+02,2.650006e-04,2.652456e-06,5.507843e-08,1.330669e+00
6.940000e+02,2.649770e-04,2.652416e-06,5.530126e-08,1.330647e+00
6.950000e+02,2.649537e-04,2.652375e-06,5.555910e-08,1.330625e+00
6.960000e+02,2.649306e-04,2.652335e-06,5.585322e-08,1.330604e+00
6.970000e+02,2.649079e-04,2.652296e-06,5.618149e-08,1.330582e+00
6.980000e+02,2.648853e-04,2.652256e-06,5.654090e-08,1.330560e+00
6.990000e+02,2.648631e-04,2.652217e-06,5.692840e-08,1.330539e+00
7.000000e+02,2.648411e-04,2.652178e-06,5.734094e-08,1.330518e+00
7.010000e+02,2.648194e-04,2.652139e-06,5.777611e-08,1.330496e+00
7.020000e+02,2.647980e-04,2.652100e-06,5.823405e-08,1.330475e+00
7.030000e+02,2.647767e-04,2.652062e-06,5.871555e-08,1.330454e+00
7.040000e+02,2.647558e-04,2.652024e-06,5.922141e-08,1.330433e+00
7.050000e+02,2.647350e-04,2.651986e-06,5.975243e-08,1.330411e+00
7.060000e+02,2.647145e-04,2.651948e-06,6.030917e-08,1.330390e+00
7.070000e+02,2.646943e-04,2.651910e-06,6.089111e-08,1.330369e+00
7.080000e+02,2.646743e-04,2.651873e-06,6.149751e-08,1.330348e+00
7.090000e+02,2.646545e-04,2.651836e-06,6.212760e-08,1.330328e+00
7.100000e+02,2.646349e-04,2.651799e-06,6.278060e-08,1.330307e+00
7.110000e+02,2.646156e-04,2.651762e-06,6.345534e-08,1.330286e+00
7.120000e+02,2.645965e-04,2.651725e-06,6.414897e-08,1.330265e+00
7.130000e+02,2.645776e-04,2.651689e-06,6.485827e-08,1.330245e+00
7.140000e+02,2.645590e-04,2.651653e-06,6.557996e-08,1.330224e+00
7.150000e+02,2.645405e-04,2.651617e-06,6.631075e-08,1.330203e+00
7.160000e+02,2.645223e-04,2.651581e-06,6.704849e-08,1.330183e+00
7.170000e+02,2.645043e-04,2.651545e-06,6.779561e-08,1.330162e+00
7.180000e+02,2.644865e-04,2.651510e-06,6.855571e-08,1.330142e+00
7.190000e+02,2.644688e-04,2.651475e-06,6.933241e-08,1.330122e+00
7.200000e+02,2.644514e-04,2.651440e-06,7.012799e-08,1.330101e+00
7.210000e+02,2.644341e-04,2.651405e-06,7.093983e-08,1.330081e+00
7.220000e+02,2.644171e-04,2.651370e-06,7.176623e-08,1.330061e+00
7.230000e+02,2.644002e-04,2.651335e-06,7.260608e-08,1.330041e+00
7.240000e+02,2.643835e-04,2.651301e-06,7.345825e-08,1.330020e+00
7.250000e+02,2.643670e-04,2.651267e-06,7.432326e-08,1.330000e+00
7.260000e+02,2.643507e-04,2.651233e-06,7.520759e-08,1.329980e+00
7.270000e+02,2.643345e-04,2.651199e-06,7.611652e-08,1.329960e+00
7.280000e+02,2.643185e-04,2.651166e-06,7.705467e-08,1.329940e+00
7.290000e+02,2.643027e-04,2.651132e-06,7.802665e-08,1.329920e+00
7.300000e+02,2.642870e-04,2.651099e-06,7.903577e-08,1.329901e+00
7.310000e+02,2.642716e-04,2.651066e-06,8.007921e-08,1.329881e+00
7.320000e+02,2.642563e-04,2.651033e-06,8.114993e-08,1.329861e+00
7.330000e+02,2.642413e-04,2.651000e-06,8.224013e-08,1.329841e+00
7.340000e+02,2.642264e-04,2.650967e-06,8.334197e-08,1.329822e+00
7.350000e+02,2.642117e-04,2.650935e-06,8.444756e-08,1.329802e+00
7.360000e+02,2.641972e-04,2.650903e-06,8.555040e-08,1.329782e+00
7.370000e+02,2.641829e-04,2.650871e-06,8.664969e-08,1.329763e+00
7.380000e+02,2.641687e-04,2.650839e-06,8.774607e-08,1.329743e+00
7.390000e+02,2.641547e-04,2.650807e-06,8.884016e-08,1.329724e+00
7.400000e+02,2.641408e-04,2.650775e-06,8.993261e-08,1.329705e+00
7.410000e+02,2.641271e-04,2.650744e-06,9.102451e-08,1.329685e+00
7.420000e+02,2.641136e-04,2.650712e-06,9.211883e-08,1.329666e+00
7.430000e+02,2.641002e-04,2.650681e-06,9.321901e-08,1.329647e+00
7.440000e+02,2.640869e-04,2.650650e-06,9.432849e-08,1.329627e+00
7.450000e+02,2.640738e-04,2.650619e-06,9.545075e-08,1.329608e+00
7.460000e+02,2.640608e-04,2.650589e-06,9.658843e-08,1.329589e+00
7.470000e+02,2.640480e-04,2.650558e-06,9.774077e-08,1.329570e+00
7.480000e+02,2.640353e-04,2.650528e-06,9.890614e-08,1.329551e+00
7.490000e+02,2.640228e-04,2.650497e-06,1.000829e-07,1.329532e+00
7.500000e+02,2.640104e-04,2.650467e-06,1.012694e-07,1.329513e+00
7.510000e+02,2.639982e-04,2.650437e-06,1.024643e-07,1.329494e+00
7.520000e+02,2.639861e-04,2.650407e-06,1.036675e-07,1.329475e+00
7.530000e+02,2.639741e-04,2.650378e-06,1.048792e-07,1.329456e+00
7.540000e+02,2.639623e-04,2.650348e-06,1.060995e-07,1.329437e+00
7.550000e+02,2.639506e-04,2.650319e-06,1.073288e-07,1.329419e+00
7.560000e+02,2.639391e-04,2.650290e-06,1.085665e-07,1.329400e+00
7.570000e+02,2.639277e-04,2.650260e-06,1.098104e-07,1.329381e+00
7.580000e+02,2.639164e-04,2.650232e-06,1.110576e-07,1.329362e+00
7.590000e+02,2.639053e-04,2.650203e-06,1.123052e-07,1.329344e+00
7.600000e+02,2.638943e-04,2.650174e-06,1.135501e-07,1.329325e+00
7.610000e+02,2.638834e-04,2.650145e-06,1.147906e-07,1.329307e+00
7.620000e+02,2.638727e-04,2.650117e-06,1.160299e-07,1.329288e+00
7.630000e+02,2.638621e-04,2.650089e-06,1.172722e-07,1.329270e+00
7.640000e+02,2.638516e-04,2.650061e-06,1.185219e-07,1.329251e+00
7.650000e+02,2.638412e-04,2.650032e-06,1.197834e-07,1.329233e+00
7.660000e+02,2.638309e-04,2.650005e-06,1.210611e-07,1.329214e+00
7.670000e+02,2.638208e-04,2.649977e-06,1.223571e-07,1.329196e+00
7.680000e+02,2.638108e-04,2.649949e-06,1.236629e-07,1.329178e+00
7.690000e+02,2.638009e-04,2.649922e-06,1.249670e-07,1.329159e+00
7.700000e+02,2.637911e-04,2.649894e-06,1.262606e-07,1.329141e+00
7.710000e+02,2.637815e-04,2.649867e-06,1.275459e-07,1.329123e+00
7.720000e+02,2.637720e-04,2.649840e-06,1.288285e-07,1.329105e+00
7.730000e+02,2.637625e-04,2.649813e-06,1.301141e-07,1.329087e+00
7.740000e+02,2.637532e-04,2.649786e-06,1.314085e-07,1.329069e+00
7.750000e+02,2.637440e-04,2.649759e-06,1.327175e-07,1.329050e+00
7.760000e+02,2.637349e-04,2.649733e-06,1.340452e-07,1.329032e+00
7.770000e+02,2.637259e-04,2.649706e-06,1.353893e-07,1.329014e+00
7.780000e+02,2.637170e-04,2.649680e-06,1.367458e-07,1.328996e+00
7.790000e+02,2.637083e-04,2.649653e-06,1.381107e-07,1.328979e+00
7.800000e+02,2.636997e-04,2.649627e-06,1.394800e-07,1.328961e+00
7.810000e+02,2.636911e-04,2.649601e-06,1.408502e-07,1.328943e+00
7.820000e+02,2.636827e-04,2.649575e-06,1.422209e-07,1.328925e+00
7.830000e+02,2.636744e-04,2.649550e-06,1.435920e-07,1.328907e+00
7.840000e+02,2.636663e-04,2.649524e-06,1.449638e-07,1.328889e+00
7.850000e+02,2.636582e-04,2.649498e-06,1.463364e-07,1.328872e+00
7.860000e+02,2.636502e-04,2.649473e-06,1.477101e-07,1.328854e+00
7.870000e+02,2.636423e-04,2.649447e-06,1.490859e-07,1.328836e+00
7.880000e+02,2.636346e-04,2.649422e-06,1.504650e-07,1.328818e+00
7.890000e+02,2.636269e-04,2.649397e-06,1.518487e-07,1.328801e+00
7.900000e+02,2.636193e-04,2.649372e-06,1.532380e-07,1.328783e+00
7.910000e+02,2.636119e-04,2.649347e-06,1.546341e-07,1.328766e+00
7.920000e+02,2.636045e-04,2.649322e-06,1.560365e-07,1.328748e+00
7.930000e+02,2.635973e-04,2.649298e-06,1.574412e-07,1.328731e+00
7.940000e+02,2.635901e-04,2.649273e-06,1.588433e-07,1.328713e+00
7.950000e+02,2.635831e-04,2.649249e-06,1.602390e-07,1.328696e+00
7.960000e+02,2.635762e-04,2.649224e-06,1.616283e-07,1.328678e+00
7.970000e+02,2.635693e-04,2.649200e-06,1.630139e-07,1.328661e+00
7.980000e+02,2.635626e-04,2.649176e-06,1.643989e-07,1.328643e+00
7.990000e+02,2.635559e-04,2.649152e-06,1.657865e-07,1.328626e+00
8.000000e+02,2.635493e-04,2.649128e-06,1.671798e-07,1.328609e+00
8.010000e+02,2.635429e-04,2.649104e-06,1.685810e-07,1.328592e+00
8.020000e+02,2.635365e-04,2.649081e-06,1.699882e-07,1.328574e+00
8.030000e+02,2.635302e-04,2.649057e-06,1.713986e-07,1.328557e+00
8.040000e+02,2.635240e-04,2.649033e-06,1.728092e-07,1.328540e+00
8.050000e+02,2.635179e-04,2.649010e-06,1.742172e-07,1.328523e+00
8.060000e+02,2.635120e-04,2.648987e-06,1.756206e-07,1.328505e+00
8.070000e+02,2.635061e-04,2.648964e-06,1.770208e-07,1.328488e+00
8.080000e+02,2.635002e-04,2.648940e-06,1.784201e-07,1.328471e+00
8.090000e+02,2.634945e-04,2.648917e-06,1.798210e-07,1.328454e+00
8.100000e+02,2.634889e-04,2.648895e-06,1.812248e-07,1.328437e+00
8.110000e+02,2.634833e-04,2.648872e-06,1.826296e-07,1.328420e+00
8.120000e+02,2.634779e-04,2.648849e-06,1.840340e-07,1.328403e+00
8.130000e+02,2.634725e-04,2.648826e-06,1.854368e-07,1.328386e+00
8.140000e+02,2.634673e-04,2.648804e-06,1.868369e-07,1.328369e+00
8.150000e+02,2.634621e-04,2.648781e-06,1.882332e-07,1.328352e+00
8.160000e+02,2.634570e-04,2.648759e-06,1.896247e-07,1.328335e+00
8.170000e+02,2.634520e-04,2.648737e-06,1.910100e-07,1.328318e+00
8.180000e+02,2.634470e-04,2.648715e-06,1.923879e-07,1.328302e+00
8.190000e+02,2.634422e-04,2.648693e-06,1.937573e-07,1.328285e+00
8.200000e+02,2.634374e-04,2.648671e-06,1.951169e-07,1.328268e+00
8.210000e+02,2.634327e-04,2.648649e-06,1.964677e-07,1.328251e+00
8.220000e+02,2.634281e-04,2.648627e-06,1.978205e-07,1.328234e+00
8.230000e+02,2.634235e-04,2.648605e-06,1.991884e-07,1.328218e+00
8.240000e+02,2.634190e-04,2.648584e-06,2.005845e-07,1.328201e+00
8.250000e+02,2.634145e-04,2.648562e-06,2.020203e-07,1.328184e+00
8.260000e+02,2.634102e-04,2.648541e-06,2.034981e-07,1.328168e+00
8.270000e+02,2.634059e-04,2.648520e-06,2.050098e-07,1.328151e+00
8.280000e+02,2.634018e-04,2.648498e-06,2.065449e-07,1.328134e+00
8.290000e+02,2.633978e-04,2.648477e-06,2.080929e-07,1.328118e+00
8.300000e+02,2.633939e-04,2.648456e-06,2.096432e-07,1.328101e+00
8.310000e+02,2.633901e-04,2.648435e-06,2.111857e-07,1.328085e+00
8.320000e+02,2.633864e-04,2.648414e-06,2.127117e-07,1.328068e+00
8.330000e+02,2.633829e-04,2.648393e-06,2.142129e-07,1.328052e+00
8.340000e+02,2.633795e-04,2.648373e-06,2.156808e-07,1.328035e+00
8.350000e+02,2.633762e-04,2.648352e-06,2.171073e-07,1.328019e+00
8.360000e+02,2.633729e-04,2.648332e-06,2.184843e-07,1.328002e+00
8.370000e+02,2.633698e-04,2.648311e-06,2.198094e-07,1.327986e+00
8.380000e+02,2.633667e-04,2.648291e-06,2.210938e-07,1.327969e+00
8.390000e+02,2.633636e-04,2.648270e-06,2.223523e-07,1.327953e+00
8.400000e+02,2.633606e-04,2.648250e-06,2.235995e-07,1.327937e+00
8.410000e+02,2.633577e-04,2.648230e-06,2.248480e-07,1.327920e+00
8.420000e+02,2.633548e-04,2.648210e-06,2.261011e-07,1.327904e+00
8.430000e+02,2.633520e-04,2.648190e-06,2.273598e-07,1.327888e+00
8.440000e+02,2.633493e-04,2.648170e-06,2.286252e-07,1.327871e+00
8.450000e+02,2.633467e-04,2.648150e-06,2.298985e-07,1.327855e+00
8.460000e+02,2.633441e-04,2.648130e-06,2.311761e-07,1.327839e+00
8.470000e+02,2.633417e-04,2.648111e-06,2.324364e-07,1.327823e+00
8.480000e+02,2.633395e-04,2.648091e-06,2.336530e-07,1.327806e+00
8.490000e+02,2.633373e-04,2.648072e-06,2.347996e-07,1.327790e+00
8.500000e+02,2.633353e-04,2.648052e-06,2.358444e-07,1.327774e+00
8.510000e+02,2.633333e-04,2.648033e-06,2.367508e-07,1.327758e+00
8.520000e+02,2.633314e-04,2.648014e-06,2.375374e-07,1.327742e+00
8.530000e+02,2.633293e-04,2.647994e-06,2.382381e-07,1.327726e+00
8.540000e+02,2.633273e-04,2.647975e-06,2.388870e-07,1.327709e+00
8.550000e+02,2.633252e-04,2.647956e-06,2.395183e-07,1.327693e+00
8.560000e+02,2.633230e-04,2.647937e-06,2.401645e-07,1.327677e+00
8.570000e+02,2.633209e-04,2.647918e-06,2.408509e-07,1.327661e+00
8.580000e+02,2.633187e-04,2.647900e-06,2.416011e-07,1.327645e+00
8.590000e+02,2.633164e-04,2.647881e-06,2.424388e-07,1.327629e+00
8.600000e+02,2.633143e-04,2.647862e-06,2.433847e-07,1.327613e+00
8.610000e+02,2.633122e-04,2.647844e-06,2.444408e-07,1.327597e+00
8.620000e+02,2.633102e-04,2.647825e-06,2.455820e-07,1.327581e+00
8.630000e+02,2.633083e-04,2.647807e-06,2.467771e-07,1.327565e+00
8.640000e+02,2.633066e-04,2.647788e-06,2.479946e-07,1.327549e+00
8.650000e+02,2.633050e-04,2.647770e-06,2.492028e-07,1.327533e+00
8.660000e+02,2.633036e-04,2.647752e-06,2.503766e-07,1.327517e+00
8.670000e+02,2.633022e-04,2.647734e-06,2.515164e-07,1.327502e+00
8.680000e+02,2.633008e-04,2.647716e-06,2.526290e-07,1.327486e+00
8.690000e+02,2.632996e-04,2.647698e-06,2.537217e-07,1.327470e+00
8.700000e+02,2.632984e-04,2.647680e-06,2.548012e-07,1.327454e+00
8.710000e+02,2.632973e-04,2.647662e-06,2.558733e-07,1.327438e+00
8.720000e+02,2.632962e-04,2.647644e-06,2.569382e-07,1.327422e+00
8.730000e+02,2.632952e-04,2.647626e-06,2.579960e-07,1.327407e+00
8.740000e+02,2.632942e-04,2.647609e-06,2.590474e-07,1.327391e+00
8.750000e+02,2.632933e-04,2.647591e-06,2.600928e-07,1.327375e+00
8.760000e+02,2.632925e-04,2.647574e-06,2.611333e-07,1.327359e+00
8.770000e+02,2.632917e-04,2.647556e-06,2.621725e-07,1.327344e+00
8.780000e+02,2.632910e-04,2.647539e-06,2.632144e-07,1.327328e+00
8.790000e+02,2.632904e-04,2.647521e-06,2.642628e-07,1.327312e+00
8.800000e+02,2.632898e-04,2.647504e-06,2.653207e-07,1.327296e+00
8.810000e+02,2.632893e-04,2.647487e-06,2.663850e-07,1.327281e+00
8.820000e+02,2.632889e-04,2.647470e-06,2.674492e-07,1.327265e+00
8.830000e+02,2.632885e-04,2.647453e-06,2.685064e-07,1.327249e+00
8.840000e+02,2.632883e-04,2.647436e-06,2.695497e-07,1.327234e+00
8.850000e+02,2.632881e-04,2.647419e-06,2.705720e-07,1.327218e+00
8.860000e+02,2.632880e-04,2.647402e-06,2.715689e-07,1.327203e+00
8.870000e+02,2.632879e-04,2.647385e-06,2.725456e-07,1.327187e+00
8.880000e+02,2.632879e-04,2.647368e-06,2.735100e-07,1.327171e+00
8.890000e+02,2.632880e-04,2.647352e-06,2.744699e-07,1.327156e+00
8.900000e+02,2.632881e-04,2.647335e-06,2.754306e-07,1.327140e+00
8.910000e+02,2.632883e-04,2.647318e-06,2.763868e-07,1.327125e+00
8.920000e+02,2.632886e-04,2.647302e-06,2.773326e-07,1.327109e+00
8.930000e+02,2.632890e-04,2.647285e-06,2.782628e-07,1.327094e+00
8.940000e+02,2.632894e-04,2.647269e-06,2.791717e-07,1.327078e+00
8.950000e+02,2.632899e-04,2.647253e-06,2.800542e-07,1.327063e+00
8.960000e+02,2.632905e-04,2.647236e-06,2.809070e-07,1.327047e+00
8.970000e+02,2.632911e-04,2.647220e-06,2.817370e-07,1.327032e+00
8.980000e+02,2.632918e-04,2.647204e-06,2.825531e-07,1.327016e+00
8.990000e+02,2.632926e-04,2.647188e-06,2.833644e-07,1.327001e+00
9.000000e+02,2.632934e-04,2.647172e-06,2.841802e-07,1.326985e+00
9.010000e+02,2.632943e-04,2.647156e-06,2.850051e-07,1.326970e+00
9.020000e+02,2.632953e-04,2.647140e-06,2.858255e-07,1.326955e+00
9.030000e+02,2.632964e-04,2.647124e-06,2.866229e-07,1.326939e+00
9.040000e+02,2.632976e-04,2.647108e-06,2.873791e-07,1.326924e+00
9.050000e+02,2.632990e-04,2.647093e-06,2.880756e-07,1.326908e+00
9.060000e+02,2.633004e-04,2.647077e-06,2.886944e-07,1.326893e+00
9.070000e+02,2.633020e-04,2.647061e-06,2.892203e-07,1.326878e+00
9.080000e+02,2.633036e-04,2.647046e-06,2.896391e-07,1.326862e+00
9.090000e+02,2.633053e-04,2.647030e-06,2.899369e-07,1.326847e+00
9.100000e+02,2.633070e-04,2.647015e-06,2.900996e-07,1.326832e+00
9.110000e+02,2.633087e-04,2.646999e-06,2.901243e-07,1.326816e+00
9.120000e+02,2.633104e-04,2.646984e-06,2.900525e-07,1.326801e+00
9.130000e+02,2.633120e-04,2.646968e-06,2.899373e-07,1.326786e+00
9.140000e+02,2.633135e-04,2.646953e-06,2.898319e-07,1.326770e+00
9.150000e+02,2.633150e-04,2.646938e-06,2.897776e-07,1.326755e+00
9.160000e+02,2.633166e-04,2.646923e-06,2.897659e-07,1.326740e+00
9.170000e+02,2.633182e-04,2.646908e-06,2.897745e-07,1.326725e+00
9.180000e+02,2.633199e-04,2.646893e-06,2.897805e-07,1.326709e+00
9.190000e+02,2.633217e-04,2.646878e-06,2.897607e-07,1.326694e+00
9.200000e+02,2.633237e-04,2.646863e-06,2.896920e-07,1.326679e+00
9.210000e+02,2.633257e-04,2.646848e-06,2.895465e-07,1.326664e+00
9.220000e+02,2.633279e-04,2.646833e-06,2.892770e-07,1.326648e+00
9.230000e+02,2.633301e-04,2.646818e-06,2.888314e-07,1.326633e+00
9.240000e+02,2.633325e-04,2.646804e-06,2.881575e-07,1.326618e+00
9.250000e+02,2.633347e-04,2.646789e-06,2.872028e-07,1.326603e+00
9.260000e+02,2.633369e-04,2.646775e-06,2.859489e-07,1.326588e+00
9.270000e+02,2.633387e-04,2.646760e-06,2.845145e-07,1.326572e+00
9.280000e+02,2.633402e-04,2.646746e-06,2.830536e-07,1.326557e+00
9.290000e+02,2.633414e-04,2.646731e-06,2.817204e-07,1.326542e+00
9.300000e+02,2.633424e-04,2.646717e-06,2.806345e-07,1.326527e+00
9.310000e+02,2.633433e-04,2.646703e-06,2.797738e-07,1.326512e+00
9.320000e+02,2.633444e-04,2.646689e-06,2.790806e-07,1.326497e+00
9.330000e+02,2.633455e-04,2.646675e-06,2.784966e-07,1.326482e+00
9.340000e+02,2.633467e-04,2.646660e-06,2.779638e-07,1.326467e+00
9.350000e+02,2.633481e-04,2.646646e-06,2.774236e-07,1.326451e+00
9.360000e+02,2.633495e-04,2.646633e-06,2.768219e-07,1.326436e+00
9.370000e+02,2.633509e-04,2.646619e-06,2.761224e-07,1.326421e+00
9.380000e+02,2.633524e-04,2.646605e-06,2.752937e-07,1.326406e+00
9.390000e+02,2.633538e-04,2.646591e-06,2.743039e-07,1.326391e+00
9.400000e+02,2.633550e-04,2.646577e-06,2.731212e-07,1.326376e+00
9.410000e+02,2.633559e-04,2.646564e-06,2.717590e-07,1.326361e+00
9.420000e+02,2.633564e-04,2.646550e-06,2.704123e-07,1.326346e+00
9.430000e+02,2.633563e-04,2.646537e-06,2.693229e-07,1.326331e+00
9.440000e+02,2.633558e-04,2.646523e-06,2.687332e-07,1.326316e+00
9.450000e+02,2.633552e-04,2.646510e-06,2.688262e-07,1.326301e+00
9.460000e+02,2.633548e-04,2.646497e-06,2.695431e-07,1.326286e+00
9.470000e+02,2.633546e-04,2.646484e-06,2.707633e-07,1.326271e+00
9.480000e+02,2.633548e-04,2.646470e-06,2.723656e-07,1.326256e+00
9.490000e+02,2.633554e-04,2.646457e-06,2.742281e-07,1.326241e+00
9.500000e+02,2.633565e-04,2.646444e-06,2.762285e-07,1.326226e+00
9.510000e+02,2.633581e-04,2.646431e-06,2.782264e-07,1.326211e+00
9.520000e+02,2.633599e-04,2.646418e-06,2.800630e-07,1.326196e+00
9.530000e+02,2.633620e-04,2.646404e-06,2.817714e-07,1.326181e+00
9.540000e+02,2.633641e-04,2.646391e-06,2.834376e-07,1.326166e+00
9.550000e+02,2.633663e-04,2.646378e-06,2.851476e-07,1.326151e+00
9.560000e+02,2.633687e-04,2.646365e-06,2.869618e-07,1.326136e+00
9.570000e+02,2.633714e-04,2.646352e-06,2.888362e-07,1.326121e+00
9.580000e+02,2.633744e-04,2.646339e-06,2.907000e-07,1.326106e+00
9.590000e+02,2.633776e-04,2.646326e-06,2.924824e-07,1.326091e+00
9.600000e+02,2.633812e-04,2.646314e-06,2.941123e-07,1.326076e+00
9.610000e+02,2.633849e-04,2.646301e-06,2.955322e-07,1.326061e+00
9.620000e+02,2.633888e-04,2.646288e-06,2.967393e-07,1.326046e+00
9.630000e+02,2.633928e-04,2.646275e-06,2.977445e-07,1.326031e+00
9.640000e+02,2.633969e-04,2.646262e-06,2.985588e-07,1.326016e+00
9.650000e+02,2.634010e-04,2.646249e-06,2.991931e-07,1.326001e+00
9.660000e+02,2.634051e-04,2.646237e-06,2.996537e-07,1.325986e+00
9.670000e+02,2.634092e-04,2.646224e-06,2.999414e-07,1.325971e+00
9.680000e+02,2.634132e-04,2.646211e-06,3.001041e-07,1.325957e+00
9.690000e+02,2.634171e-04,2.646199e-06,3.002034e-07,1.325942e+00
9.700000e+02,2.634210e-04,2.646186e-06,3.003007e-07,1.325927e+00
9.710000e+02,2.634248e-04,2.646174e-06,3.004540e-07,1.325912e+00
9.720000e+02,2.634286e-04,2.646162e-06,3.006901e-07,1.325897e+00
9.730000e+02,2.634325e-04,2.646149e-06,3.009708e-07,1.325882e+00
9.740000e+02,2.634366e-04,2.646137e-06,3.012424e-07,1.325867e+00
9.750000e+02,2.634408e-04,2.646125e-06,3.014511e-07,1.325852e+00
9.760000e+02,2.634450e-04,2.646112e-06,3.015573e-07,1.325837e+00
9.770000e+02,2.634493e-04,2.646100e-06,3.015804e-07,1.325823e+00
9.780000e+02,2.634535e-04,2.646088e-06,3.015544e-07,1.325808e+00
9.790000e+02,2.634578e-04,2.646076e-06,3.015135e-07,1.325793e+00
9.800000e+02,2.634621e-04,2.646064e-06,3.014920e-07,1.325778e+00
9.810000e+02,2.634666e-04,2.646052e-06,3.015040e-07,1.325763e+00
9.820000e+02,2.634712e-04,2.646040e-06,3.014822e-07,1.325748e+00
9.830000e+02,2.634759e-04,2.646028e-06,3.013384e-07,1.325733e+00
9.840000e+02,2.634808e-04,2.646016e-06,3.009843e-07,1.325719e+00
9.850000e+02,2.634858e-04,2.646004e-06,3.003584e-07,1.325704e+00
9.860000e+02,2.634906e-04,2.645992e-06,2.995098e-07,1.325689e+00
9.870000e+02,2.634953e-04,2.645980e-06,2.985186e-07,1.325674e+00
9.880000e+02,2.634998e-04,2.645969e-06,2.974661e-07,1.325659e+00
9.890000e+02,2.635041e-04,2.645957e-06,2.964340e-07,1.325644e+00
9.900000e+02,2.635083e-04,2.645945e-06,2.955045e-07,1.325630e+00
9.910000e+02,2.635124e-04,2.645934e-06,2.947557e-07,1.325615e+00
9.920000e+02,2.635166e-04,2.645922e-06,2.942187e-07,1.325600e+00
9.930000e+02,2.635210e-04,2.645911e-06,2.937971e-07,1.325585e+00
9.940000e+02,2.635256e-04,2.645899e-06,2.933635e-07,1.325570e+00
9.950000e+02,2.635304e-04,2.645888e-06,2.927898e-07,1.325555e+00
9.960000e+02,2.635354e-04,2.645876e-06,2.919807e-07,1.325541e+00
9.970000e+02,2.635403e-04,2.645865e-06,2.909743e-07,1.325526e+00
9.980000e+02,2.635451e-04,2.645854e-06,2.898421e-07,1.325511e+00
9.990000e+02,2.635497e-04,2.645842e-06,2.886560e-07,1.325496e+00
1.000000e+03,2.635543e-04,2.645831e-06,2.874881e-07,1.325481e+00
1.001000e+03,2.635589e-04,2.645820e-06,2.863936e-07,1.325467e+00
1.002000e+03,2.635634e-04,2.645809e-06,2.853582e-07,1.325452e+00
1.003000e+03,2.635681e-04,2.645798e-06,2.843502e-07,1.325437e+00
1.004000e+03,2.635728e-04,2.645786e-06,2.833380e-07,1.325422e+00
1.005000e+03,2.635776e-04,2.645775e-06,2.822895e-07,1.325407e+00
1.006000e+03,2.635824e-04,2.645764e-06,2.811770e-07,1.325393e+00
1.007000e+03,2.635873e-04,2.645753e-06,2.799902e-07,1.325378e+00
1.008000e+03,2.635922e-04,2.645742e-06,2.787231e-07,1.325363e+00
1.009000e+03,2.635971e-04,2.645732e-06,2.773694e-07,1.325348e+00
1.010000e+03,2.636020e-04,2.645721e-06,2.759299e-07,1.325333e+00
1.011000e+03,2.636068e-04,2.645710e-06,2.744282e-07,1.325319e+00
1.012000e+03,2.636116e-04,2.645699e-06,2.728819e-07,1.325304e+00
1.013000e+03,2.636163e-04,2.645688e-06,2.713049e-07,1.325289e+00
1.014000e+03,2.636210e-04,2.645678e-06,2.697116e-07,1.325274e+00
1.015000e+03,2.636257e-04,2.645667e-06,2.681160e-07,1.325259e+00
1.016000e+03,2.636303e-04,2.645656e-06,2.665304e-07,1.325245e+00
1.017000e+03,2.636349e-04,2.645646e-06,2.649587e-07,1.325230e+00
1.018000e+03,2.636394e-04,2.645635e-06,2.634027e-07,1.325215e+00
1.019000e+03,2.636440e-04,2.645625e-06,2.618642e-07,1.325200e+00
1.020000e+03,2.636485e-04,2.645614e-06,2.603450e-07,1.325185e+00
1.021000e+03,2.636530e-04,2.645604e-06,2.588512e-07,1.325171e+00
1.022000e+03,2.636575e-04,2.645594e-06,2.573998e-07,1.325156e+00
1.023000e+03,2.636621e-04,2.645583e-06,2.559885e-07,1.325141e+00
1.024000e+03,2.636666e-04,2.645573e-06,2.546095e-07,1.325126e+00
1.025000e+03,2.636712e-04,2.645563e-06,2.532545e-07,1.325111e+00
1.026000e+03,2.636758e-04,2.645553e-06,2.519157e-07,1.325097e+00
1.027000e+03,2.636805e-04,2.645542e-06,2.505853e-07,1.325082e+00
1.028000e+03,2.636852e-04,2.645532e-06,2.492555e-07,1.325067e+00
1.029000e+03,2.636900e-04,2.645522e-06,2.479188e-07,1.325052e+00
1.030000e+03,2.636948e-04,2.645512e-06,2.465674e-07,1.325038e+00
1.031000e+03,2.636996e-04,2.645502e-06,2.451947e-07,1.325023e+00
1.032000e+03,2.637045e-04,2.645492e-06,2.437989e-07,1.325008e+00
1.033000e+03,2.637094e-04,2.645482e-06,2.423795e-07,1.324993e+00
1.034000e+03,2.637143e-04,2.645472e-06,2.409357e-07,1.324978e+00
1.035000e+03,2.637192e-04,2.645462e-06,2.394670e-07,1.324964e+00
1.036000e+03,2.637241e-04,2.645452e-06,2.379743e-07,1.324949e+00
1.037000e+03,2.637291e-04,2.645442e-06,2.364648e-07,1.324934e+00
1.038000e+03,2.637340e-04,2.645433e-06,2.349470e-07,1.324919e+00
1.039000e+03,2.637389e-04,2.645423e-06,2.334297e-07,1.324904e+00
1.040000e+03,2.637438e-04,2.645413e-06,2.319217e-07,1.324890e+00
1.041000e+03,2.637488e-04,2.645403e-06,2.304302e-07,1.324875e+00
1.042000e+03,2.637537e-04,2.645394e-06,2.289567e-07,1.324860e+00
1.043000e+03,2.637587e-04,2.645384e-06,2.275010e-07,1.324845e+00
1.044000e+03,2.637637e-04,2.645375e-06,2.260629e-07,1.324830e+00
1.045000e+03,2.637687e-04,2.645365e-06,2.246424e-07,1.324816e+00
1.046000e+03,2.637738e-04,2.645355e-06,2.232367e-07,1.324801e+00
1.047000e+03,2.637789e-04,2.645346e-06,2.218328e-07,1.324786e+00
1.048000e+03,2.637841e-04,2.645336e-06,2.204148e-07,1.324771e+00
1.049000e+03,2.637894e-04,2.645327e-06,2.189670e-07,1.324756e+00
1.050000e+03,2.637947e-04,2.645318e-06,2.174735e-07,1.324741e+00
1.051000e+03,2.638001e-04,2.645308e-06,2.159223e-07,1.324727e+00
1.052000e+03,2.638055e-04,2.645299e-06,2.143174e-07,1.324712e+00
1.053000e+03,2.638109e-04,2.645290e-06,2.126666e-07,1.324697e+00
1.054000e+03,2.638163e-04,2.645280e-06,2.109779e-07,1.324682e+00
1.055000e+03,2.638217e-04,2.645271e-06,2.092592e-07,1.324667e+00
1.056000e+03,2.638271e-04,2.645262e-06,2.075185e-07,1.324653e+00
1.057000e+03,2.638324e-04,2.645253e-06,2.057628e-07,1.324638e+00
1.058000e+03,2.638378e-04,2.645243e-06,2.039993e-07,1.324623e+00
1.059000e+03,2.638432e-04,2.645234e-06,2.022351e-07,1.324608e+00
1.060000e+03,2.638486e-04,2.645225e-06,2.004759e-07,1.324593e+00
1.061000e+03,2.638539e-04,2.645216e-06,1.987224e-07,1.324578e+00
1.062000e+03,2.638594e-04,2.645207e-06,1.969746e-07,1.324564e+00
1.063000e+03,2.638648e-04,2.645198e-06,1.952328e-07,1.324549e+00
1.064000e+03,2.638702e-04,2.645189e-06,1.934973e-07,1.324534e+00
1.065000e+03,2.638757e-04,2.645180e-06,1.917682e-07,1.324519e+00
1.066000e+03,2.638812e-04,2.645171e-06,1.900447e-07,1.324504e+00
1.067000e+03,2.638868e-04,2.645162e-06,1.883214e-07,1.324489e+00
1.068000e+03,2.638924e-04,2.645154e-06,1.865919e-07,1.324474e+00
1.069000e+03,2.638981e-04,2.645145e-06,1.848497e-07,1.324460e+00
1.070000e+03,2.639038e-04,2.645136e-06,1.830885e-07,1.324445e+00
1.071000e+03,2.639095e-04,2.645127e-06,1.813053e-07,1.324430e+00
1.072000e+03,2.639152e-04,2.645118e-06,1.795058e-07,1.324415e+00
1.073000e+03,2.639210e-04,2.645110e-06,1.776975e-07,1.324400e+00
1.074000e+03,2.639268e-04,2.645101e-06,1.758882e-07,1.324385e+00
1.075000e+03,2.639327e-04,2.645092e-06,1.740856e-07,1.324370e+00
1.076000e+03,2.639386e-04,2.645084e-06,1.722944e-07,1.324355e+00
1.077000e+03,2.639446e-04,2.645075e-06,1.705074e-07,1.324341e+00
1.078000e+03,2.639506e-04,2.645067e-06,1.687145e-07,1.324326e+00
1.079000e+03,2.639567e-04,2.645058e-06,1.669053e-07,1.324311e+00
1.080000e+03,2.639629e-04,2.645049e-06,1.650704e-07,1.324296e+00
1.081000e+03,2.639692e-04,2.645041e-06,1.632067e-07,1.324281e+00
1.082000e+03,2.639755e-04,2.645032e-06,1.613256e-07,1.324266e+00
1.083000e+03,2.639819e-04,2.645024e-06,1.594419e-07,1.324251e+00
1.084000e+03,2.639883e-04,2.645015e-06,1.575707e-07,1.324236e+00
1.085000e+03,2.639949e-04,2.645007e-06,1.557270e-07,1.324221e+00
1.086000e+03,2.640016e-04,2.644999e-06,1.539231e-07,1.324206e+00
1.087000e+03,2.640084e-04,2.644990e-06,1.521600e-07,1.324192e+00
1.088000e+03,2.640155e-04,2.644982e-06,1.504361e-07,1.324177e+00
1.089000e+03,2.640228e-04,2.644973e-06,1.487497e-07,1.324162e+00
1.090000e+03,2.640303e-04,2.644965e-06,1.470975e-07,1.324147e+00
1.091000e+03,2.640383e-04,2.644957e-06,1.454716e-07,1.324132e+00
1.092000e+03,2.640467e-04,2.644948e-06,1.438682e-07,1.324117e+00
1.093000e+03,2.640556e-04,2.644940e-06,1.422847e-07,1.324102e+00
1.094000e+03,2.640652e-04,2.644931e-06,1.407188e-07,1.324087e+00
1.095000e+03,2.640758e-04,2.644923e-06,1.391679e-07,1.324072e+00
1.096000e+03,2.640877e-04,2.644914e-06,1.376285e-07,1.324057e+00
1.097000e+03,2.641017e-04,2.644905e-06,1.360917e-07,1.324042e+00
1.098000e+03,2.641190e-04,2.644896e-06,1.345477e-07,1.324027e+00
1.099000e+03,2.641430e-04,2.644886e-06,1.329864e-07,1.324012e+00
1.100000e+03,2.641875e-04,2.644874e-06,1.313981e-07,1.323997e+00


==> anc/03-deoxygenated-hemoglobin.csv <==
"increment of refractive index of deoxygenated hemoglobin solutions from Kramers-Kronig relations"
"vacuum wavelength lambda/nm","real refractive increment B^deoxy(lambda)/(L/g)","standard deviation std(B^deoxy(lambda))/(L/g)","imaginary refractive increment alpha^deoxy(lambda)/(L/g)","water refractive index n_H2O(lambda)"
2.500000e+02,3.082982e-04,5.271075e-06,8.468464e-06,1.377601e+00
2.510000e+02,3.065156e-04,5.255778e-06,8.406469e-06,1.377078e+00
2.520000e+02,3.048232e-04,5.241892e-06,8.371156e-06,1.376564e+00
2.530000e+02,3.032180e-04,5.228765e-06,8.359606e-06,1.376058e+00
2.540000e+02,3.016956e-04,5.216229e-06,8.368850e-06,1.375561e+00
2.550000e+02,3.002518e-04,5.204204e-06,8.395868e-06,1.375071e+00
2.560000e+02,2.988832e-04,5.192639e-06,8.437588e-06,1.374590e+00
2.570000e+02,2.975865e-04,5.181496e-06,8.490886e-06,1.374117e+00
2.580000e+02,2.963582e-04,5.170745e-06,8.552589e-06,1.373652e+00
2.590000e+02,2.951948e-04,5.160359e-06,8.619471e-06,1.373193e+00
2.600000e+02,2.940923e-04,5.150316e-06,8.688255e-06,1.372743e+00
2.610000e+02,2.930456e-04,5.140596e-06,8.756184e-06,1.372299e+00
2.620000e+02,2.920498e-04,5.131183e-06,8.822759e-06,1.371862e+00
2.630000e+02,2.911013e-04,5.122059e-06,8.888046e-06,1.371433e+00
2.640000e+02,2.901972e-04,5.113210e-06,8.952116e-06,1.371009e+00
2.650000e+02,2.893354e-04,5.104622e-06,9.015039e-06,1.370593e+00
2.660000e+02,2.885144e-04,5.096282e-06,9.076654e-06,1.370182e+00
2.670000e+02,2.877331e-04,5.088179e-06,9.135861e-06,1.369778e+00
2.680000e+02,2.869898e-04,5.080301e-06,9.191309e-06,1.369380e+00
2.690000e+02,2.862824e-04,5.072638e-06,9.241626e-06,1.368988e+00
2.700000e+02,2.856087e-04,5.065181e-06,9.285422e-06,1.368602e+00
2.710000e+02,2.849656e-04,5.057922e-06,9.321703e-06,1.368221e+00
2.720000e+02,2.843501e-04,5.050851e-06,9.351133e-06,1.367846e+00
2.730000e+02,2.837603e-04,5.043962e-06,9.374807e-06,1.367477e+00
2.740000e+02,2.831954e-04,5.037246e-06,9.393837e-06,1.367112e+00
2.750000e+02,2.826555e-04,5.030697e-06,9.409352e-06,1.366753e+00
2.760000e+02,2.821422e-04,5.024309e-06,9.421735e-06,1.366400e+00
2.770000e+02,2.816572e-04,5.018073e-06,9.428315e-06,1.366051e+00
2.780000e+02,2.812005e-04,5.011986e-06,9.425617e-06,1.365707e+00
2.790000e+02,2.807709e-04,5.006040e-06,9.410113e-06,1.365368e+00
2.800000e+02,2.803659e-04,5.000232e-06,9.378230e-06,1.365033e+00
2.810000e+02,2.799819e-04,4.994556e-06,9.326855e-06,1.364703e+00
2.820000e+02,2.796146e-04,4.989007e-06,9.254893e-06,1.364378e+00
2.830000e+02,2.792605e-04,4.983582e-06,9.161754e-06,1.364057e+00
2.840000e+02,2.789163e-04,4.978277e-06,9.046842e-06,1.363741e+00
2.850000e+02,2.785784e-04,4.973087e-06,8.909554e-06,1.363429e+00
2.860000e+02,2.782431e-04,4.968008e-06,8.749507e-06,1.363121e+00
2.870000e+02,2.779060e-04,4.963038e-06,8.567214e-06,1.362817e+00
2.880000e+02,2.775633e-04,4.958172e-06,8.363425e-06,1.362517e+00
2.890000e+02,2.772109e-04,4.953408e-06,8.138903e-06,1.362221e+00
2.900000e+02,2.768436e-04,4.948742e-06,7.894423e-06,1.361929e+00
2.910000e+02,2.764542e-04,4.944172e-06,7.632126e-06,1.361641e+00
2.920000e+02,2.760360e-04,4.939694e-06,7.359609e-06,1.361356e+00
2.930000e+02,2.755859e-04,4.935307e-06,7.085934e-06,1.361075e+00
2.940000e+02,2.751040e-04,4.931007e-06,6.820292e-06,1.360798e+00
2.950000e+02,2.745931e-04,4.926793e-06,6.571994e-06,1.360524e+00
2.960000e+02,2.740605e-04,4.922662e-06,6.348765e-06,1.360254e+00
2.970000e+02,2.735141e-04,4.918612e-06,6.151552e-06,1.359987e+00
2.980000e+02,2.729589e-04,4.914639e-06,5.979584e-06,1.359723e+00
2.990000e+02,2.723980e-04,4.910742e-06,5.832077e-06,1.359463e+00
3.000000e+02,2.718339e-04,4.906920e-06,5.708234e-06,1.359206e+00
3.010000e+02,2.712681e-04,4.903168e-06,5.607444e-06,1.358952e+00
3.020000e+02,2.707019e-04,4.899487e-06,5.529897e-06,1.358701e+00
3.030000e+02,2.701370e-04,4.895873e-06,5.475987e-06,1.358454e+00
3.040000e+02,2.695752e-04,4.892326e-06,5.446110e-06,1.358209e+00
3.050000e+02,2.690187e-04,4.888842e-06,5.440663e-06,1.357967e+00
3.060000e+02,2.684705e-04,4.885421e-06,5.459702e-06,1.357728e+00
3.070000e+02,2.679335e-04,4.882061e-06,5.501904e-06,1.357492e+00
3.080000e+02,2.674097e-04,4.878758e-06,5.565578e-06,1.357259e+00
3.090000e+02,2.669009e-04,4.875512e-06,5.649010e-06,1.357029e+00
3.100000e+02,2.664085e-04,4.872321e-06,5.750461e-06,1.356801e+00
3.110000e+02,2.659340e-04,4.869184e-06,5.868018e-06,1.356576e+00
3.120000e+02,2.654786e-04,4.866097e-06,5.999149e-06,1.356353e+00
3.130000e+02,2.650427e-04,4.863061e-06,6.141138e-06,1.356133e+00
3.140000e+02,2.646261e-04,4.860073e-06,6.291236e-06,1.355916e+00
3.150000e+02,2.642277e-04,4.857133e-06,6.446653e-06,1.355701e+00
3.160000e+02,2.638452e-04,4.854238e-06,6.605205e-06,1.355488e+00
3.170000e+02,2.634759e-04,4.851390e-06,6.767244e-06,1.355278e+00
3.180000e+02,2.631187e-04,4.848585e-06,6.933769e-06,1.355071e+00
3.190000e+02,2.627734e-04,4.845824e-06,7.105794e-06,1.354865e+00
3.200000e+02,2.624406e-04,4.843105e-06,7.284341e-06,1.354662e+00
3.210000e+02,2.621224e-04,4.840427e-06,7.469913e-06,1.354461e+00
3.220000e+02,2.618206e-04,4.837788e-06,7.660870e-06,1.354263e+00
3.230000e+02,2.615360e-04,4.835187e-06,7.855012e-06,1.354067e+00
3.240000e+02,2.612690e-04,4.832624e-06,8.050113e-06,1.353872e+00
3.250000e+02,2.610189e-04,4.830097e-06,8.243919e-06,1.353680e+00
3.260000e+02,2.607848e-04,4.827606e-06,8.434287e-06,1.353490e+00
3.270000e+02,2.605652e-04,4.825150e-06,8.619611e-06,1.353302e+00
3.280000e+02,2.603589e-04,4.822727e-06,8.798406e-06,1.353116e+00
3.290000e+02,2.601639e-04,4.820339e-06,8.969170e-06,1.352932e+00
3.300000e+02,2.599779e-04,4.817983e-06,9.130384e-06,1.352750e+00
3.310000e+02,2.597973e-04,4.815661e-06,9.281136e-06,1.352570e+00
3.320000e+02,2.596184e-04,4.813371e-06,9.423012e-06,1.352392e+00
3.330000e+02,2.594391e-04,4.811114e-06,9.558247e-06,1.352216e+00
3.340000e+02,2.592580e-04,4.808890e-06,9.689105e-06,1.352041e+00
3.350000e+02,2.590744e-04,4.806696e-06,9.817877e-06,1.351869e+00
3.360000e+02,2.588882e-04,4.804534e-06,9.946779e-06,1.351698e+00
3.370000e+02,2.586998e-04,4.802403e-06,1.007764e-05,1.351529e+00
3.380000e+02,2.585096e-04,4.800301e-06,1.021222e-05,1.351361e+00
3.390000e+02,2.583184e-04,4.798228e-06,1.035227e-05,1.351196e+00
3.400000e+02,2.581277e-04,4.796184e-06,1.049960e-05,1.351032e+00
3.410000e+02,2.579399e-04,4.794167e-06,1.065558e-05,1.350869e+00
3.420000e+02,2.577576e-04,4.792177e-06,1.081985e-05,1.350709e+00
3.430000e+02,2.575824e-04,4.790212e-06,1.099161e-05,1.350550e+00
3.440000e+02,2.574157e-04,4.788273e-06,1.117006e-05,1.350392e+00
3.450000e+02,2.572588e-04,4.786358e-06,1.135437e-05,1.350236e+00
3.460000e+02,2.571131e-04,4.784466e-06,1.154351e-05,1.350082e+00
3.470000e+02,2.569799e-04,4.782598e-06,1.173554e-05,1.349929e+00
3.480000e+02,2.568597e-04,4.780751e-06,1.192832e-05,1.349778e+00
3.490000e+02,2.567525e-04,4.778926e-06,1.211964e-05,1.349628e+00
3.500000e+02,2.566577e-04,4.777122e-06,1.230731e-05,1.349480e+00
3.510000e+02,2.565739e-04,4.775339e-06,1.248932e-05,1.349333e+00
3.520000e+02,2.564996e-04,4.773577e-06,1.266463e-05,1.349187e+00
3.530000e+02,2.564333e-04,4.771836e-06,1.283239e-05,1.349043e+00
3.540000e+02,2.563739e-04,4.770115e-06,1.299179e-05,1.348900e+00
3.550000e+02,2.563194e-04,4.768414e-06,1.314197e-05,1.348759e+00
3.560000e+02,2.562677e-04,4.766734e-06,1.328245e-05,1.348619e+00
3.570000e+02,2.562164e-04,4.765073e-06,1.341422e-05,1.348480e+00
3.580000e+02,2.561642e-04,4.763433e-06,1.353864e-05,1.348343e+00
3.590000e+02,2.561102e-04,4.761813e-06,1.365711e-05,1.348207e+00
3.600000e+02,2.560544e-04,4.760212e-06,1.377102e-05,1.348072e+00
3.610000e+02,2.559975e-04,4.758630e-06,1.388144e-05,1.347939e+00
3.620000e+02,2.559401e-04,4.757067e-06,1.398804e-05,1.347806e+00
3.630000e+02,2.558824e-04,4.755522e-06,1.409014e-05,1.347675e+00
3.640000e+02,2.558239e-04,4.753995e-06,1.418705e-05,1.347545e+00
3.650000e+02,2.557637e-04,4.752486e-06,1.427806e-05,1.347417e+00
3.660000e+02,2.557004e-04,4.750995e-06,1.436268e-05,1.347289e+00
3.670000e+02,2.556325e-04,4.749522e-06,1.444128e-05,1.347163e+00
3.680000e+02,2.555589e-04,4.748066e-06,1.451441e-05,1.347038e+00
3.690000e+02,2.554784e-04,4.746627e-06,1.458266e-05,1.346914e+00
3.700000e+02,2.553900e-04,4.745206e-06,1.464661e-05,1.346791e+00
3.710000e+02,2.552927e-04,4.743802e-06,1.470694e-05,1.346669e+00
3.720000e+02,2.551854e-04,4.742415e-06,1.476467e-05,1.346548e+00
3.730000e+02,2.550672e-04,4.741045e-06,1.482095e-05,1.346428e+00
3.740000e+02,2.549374e-04,4.739692e-06,1.487690e-05,1.346310e+00
3.750000e+02,2.547956e-04,4.738356e-06,1.493369e-05,1.346192e+00
3.760000e+02,2.546412e-04,4.737037e-06,1.499242e-05,1.346075e+00
3.770000e+02,2.544740e-04,4.735734e-06,1.505399e-05,1.345960e+00
3.780000e+02,2.542934e-04,4.734449e-06,1.511925e-05,1.345845e+00
3.790000e+02,2.540987e-04,4.733180e-06,1.518905e-05,1.345732e+00
3.800000e+02,2.538890e-04,4.731928e-06,1.526427e-05,1.345619e+00
3.810000e+02,2.536629e-04,4.730693e-06,1.534598e-05,1.345508e+00
3.820000e+02,2.534192e-04,4.729475e-06,1.543614e-05,1.345397e+00
3.830000e+02,2.531570e-04,4.728275e-06,1.553690e-05,1.345287e+00
3.840000e+02,2.528755e-04,4.727092e-06,1.565045e-05,1.345179e+00
3.850000e+02,2.525739e-04,4.725928e-06,1.577901e-05,1.345071e+00
3.860000e+02,2.522510e-04,4.724783e-06,1.592517e-05,1.344964e+00
3.870000e+02,2.519058e-04,4.723656e-06,1.609298e-05,1.344858e+00
3.880000e+02,2.515386e-04,4.722550e-06,1.628689e-05,1.344753e+00
3.890000e+02,2.511503e-04,4.721463e-06,1.651142e-05,1.344648e+00
3.900000e+02,2.507430e-04,4.720396e-06,1.677109e-05,1.344545e+00
3.910000e+02,2.503199e-04,4.719350e-06,1.707012e-05,1.344442e+00
3.920000e+02,2.498844e-04,4.718322e-06,1.741115e-05,1.344341e+00
3.930000e+02,2.494396e-04,4.717315e-06,1.779649e-05,1.344240e+00
3.940000e+02,2.489883e-04,4.716326e-06,1.822846e-05,1.344140e+00
3.950000e+02,2.485334e-04,4.715356e-06,1.870940e-05,1.344041e+00
3.960000e+02,2.480777e-04,4.714404e-06,1.924184e-05,1.343942e+00
3.970000e+02,2.476244e-04,4.713470e-06,1.982912e-05,1.343845e+00
3.980000e+02,2.471776e-04,4.712553e-06,2.047478e-05,1.343748e+00
3.990000e+02,2.467426e-04,4.711651e-06,2.118238e-05,1.343652e+00
4.000000e+02,2.463265e-04,4.710763e-06,2.195553e-05,1.343557e+00
4.010000e+02,2.459391e-04,4.709886e-06,2.279644e-05,1.343462e+00
4.020000e+02,2.455904e-04,4.709017e-06,2.370153e-05,1.343368e+00
4.030000e+02,2.452872e-04,4.708152e-06,2.466576e-05,1.343275e+00
4.040000e+02,2.450342e-04,4.707290e-06,2.568404e-05,1.343183e+00
4.050000e+02,2.448347e-04,4.706428e-06,2.675120e-05,1.343092e+00
4.060000e+02,2.446900e-04,4.705567e-06,2.786242e-05,1.343001e+00
4.070000e+02,2.446009e-04,4.704704e-06,2.901442e-05,1.342911e+00
4.080000e+02,2.445677e-04,4.703842e-06,3.020426e-05,1.342821e+00
4.090000e+02,2.445897e-04,4.702979e-06,3.142897e-05,1.342733e+00
4.100000e+02,2.446633e-04,4.702117e-06,3.268555e-05,1.342645e+00
4.110000e+02,2.447793e-04,4.701261e-06,3.397463e-05,1.342557e+00
4.120000e+02,2.449301e-04,4.700414e-06,3.531142e-05,1.342471e+00
4.130000e+02,2.451189e-04,4.699578e-06,3.671493e-05,1.342385e+00
4.140000e+02,2.453571e-04,4.698754e-06,3.820436e-05,1.342299e+00
4.150000e+02,2.456662e-04,4.697937e-06,3.979910e-05,1.342215e+00
4.160000e+02,2.460833e-04,4.697121e-06,4.151202e-05,1.342130e+00
4.170000e+02,2.466462e-04,4.696300e-06,4.332927e-05,1.342047e+00
4.180000e+02,2.473794e-04,4.695473e-06,4.523015e-05,1.341964e+00
4.190000e+02,2.482987e-04,4.694644e-06,4.719372e-05,1.341882e+00
4.200000e+02,2.494109e-04,4.693820e-06,4.919888e-05,1.341800e+00
4.210000e+02,2.507092e-04,4.693019e-06,5.123253e-05,1.341719e+00
4.220000e+02,2.521932e-04,4.692258e-06,5.331453e-05,1.341639e+00
4.230000e+02,2.538896e-04,4.691554e-06,5.547316e-05,1.341559e+00
4.240000e+02,2.558534e-04,4.690932e-06,5.773700e-05,1.341480e+00
4.250000e+02,2.581886e-04,4.690424e-06,6.013490e-05,1.341402e+00
4.260000e+02,2.610876e-04,4.690078e-06,6.264585e-05,1.341324e+00
4.270000e+02,2.647224e-04,4.689996e-06,6.504783e-05,1.341246e+00
4.280000e+02,2.691334e-04,4.690317e-06,6.706639e-05,1.341169e+00
4.290000e+02,2.742583e-04,4.691186e-06,6.842453e-05,1.341093e+00
4.300000e+02,2.799194e-04,4.692714e-06,6.884270e-05,1.341017e+00
4.310000e+02,2.857723e-04,4.694872e-06,6.810885e-05,1.340942e+00
4.320000e+02,2.914540e-04,4.697472e-06,6.629000e-05,1.340867e+00
4.330000e+02,2.967311e-04,4.700286e-06,6.352426e-05,1.340793e+00
4.340000e+02,3.014431e-04,4.703068e-06,5.995110e-05,1.340719e+00
4.350000e+02,3.054610e-04,4.705560e-06,5.571132e-05,1.340646e+00
4.360000e+02,3.086682e-04,4.707502e-06,5.095842e-05,1.340574e+00
4.370000e+02,3.109816e-04,4.708673e-06,4.589282e-05,1.340502e+00
4.380000e+02,3.123756e-04,4.708946e-06,4.072823e-05,1.340430e+00
4.390000e+02,3.128780e-04,4.708293e-06,3.568030e-05,1.340359e+00
4.400000e+02,3.125866e-04,4.706812e-06,3.096667e-05,1.340288e+00
4.410000e+02,3.117033e-04,4.704743e-06,2.676347e-05,1.340218e+00
4.420000e+02,3.104426e-04,4.702352e-06,2.307414e-05,1.340149e+00
4.430000e+02,3.089397e-04,4.699800e-06,1.985844e-05,1.340079e+00
4.440000e+02,3.072853e-04,4.697191e-06,1.707572e-05,1.340011e+00
4.450000e+02,3.055481e-04,4.694599e-06,1.468495e-05,1.339943e+00
4.460000e+02,3.037803e-04,4.692076e-06,1.264533e-05,1.339875e+00
4.470000e+02,3.020228e-04,4.689654e-06,1.091814e-05,1.339808e+00
4.480000e+02,3.003079e-04,4.687358e-06,9.464926e-06,1.339741e+00
4.490000e+02,2.986596e-04,4.685198e-06,8.246857e-06,1.339674e+00
4.500000e+02,2.970923e-04,4.683176e-06,7.224752e-06,1.339608e+00
4.510000e+02,2.956082e-04,4.681285e-06,6.362628e-06,1.339543e+00
4.520000e+02,2.942052e-04,4.679512e-06,5.638463e-06,1.339478e+00
4.530000e+02,2.928843e-04,4.677849e-06,5.033611e-06,1.339413e+00
4.540000e+02,2.916464e-04,4.676291e-06,4.529254e-06,1.339349e+00
4.550000e+02,2.904901e-04,4.674828e-06,4.106401e-06,1.339285e+00
4.560000e+02,2.894087e-04,4.673449e-06,3.747853e-06,1.339222e+00
4.570000e+02,2.883948e-04,4.672145e-06,3.444132e-06,1.339159e+00
4.580000e+02,2.874438e-04,4.670907e-06,3.187649e-06,1.339097e+00
4.590000e+02,2.865522e-04,4.669730e-06,2.970742e-06,1.339035e+00
4.600000e+02,2.857158e-04,4.668608e-06,2.785685e-06,1.338973e+00
4.610000e+02,2.849288e-04,4.667534e-06,2.625631e-06,1.338912e+00
4.620000e+02,2.841853e-04,4.666501e-06,2.487505e-06,1.338851e+00
4.630000e+02,2.834815e-04,4.665507e-06,2.369158e-06,1.338790e+00
4.640000e+02,2.828144e-04,4.664547e-06,2.268423e-06,1.338730e+00
4.650000e+02,2.821814e-04,4.663619e-06,2.183116e-06,1.338670e+00
4.660000e+02,2.815800e-04,4.662720e-06,2.111189e-06,1.338611e+00
4.670000e+02,2.810078e-04,4.661847e-06,2.051223e-06,1.338552e+00
4.680000e+02,2.804628e-04,4.660998e-06,2.001946e-06,1.338494e+00
4.690000e+02,2.799435e-04,4.660172e-06,1.962076e-06,1.338435e+00
4.700000e+02,2.794483e-04,4.659367e-06,1.930317e-06,1.338377e+00
4.710000e+02,2.789754e-04,4.658581e-06,1.905468e-06,1.338320e+00
4.720000e+02,2.785232e-04,4.657814e-06,1.886738e-06,1.338263e+00
4.730000e+02,2.780904e-04,4.657063e-06,1.873435e-06,1.338206e+00
4.740000e+02,2.776759e-04,4.656327e-06,1.864860e-06,1.338150e+00
4.750000e+02,2.772783e-04,4.655607e-06,1.860307e-06,1.338094e+00
4.760000e+02,2.768966e-04,4.654900e-06,1.859142e-06,1.338038e+00
4.770000e+02,2.765294e-04,4.654205e-06,1.861028e-06,1.337982e+00
4.780000e+02,2.761759e-04,4.653523e-06,1.865700e-06,1.337927e+00
4.790000e+02,2.758351e-04,4.652852e-06,1.872892e-06,1.337873e+00
4.800000e+02,2.755061e-04,4.652192e-06,1.882336e-06,1.337818e+00
4.810000e+02,2.751883e-04,4.651542e-06,1.893798e-06,1.337764e+00
4.820000e+02,2.748807e-04,4.650901e-06,1.907193e-06,1.337710e+00
4.830000e+02,2.745827e-04,4.650270e-06,1.922473e-06,1.337657e+00
4.840000e+02,2.742937e-04,4.649647e-06,1.939587e-06,1.337604e+00
4.850000e+02,2.740131e-04,4.649032e-06,1.958488e-06,1.337551e+00
4.860000e+02,2.737403e-04,4.648426e-06,1.979154e-06,1.337499e+00
4.870000e+02,2.734749e-04,4.647826e-06,2.001687e-06,1.337447e+00
4.880000e+02,2.732164e-04,4.647234e-06,2.026220e-06,1.337395e+00
4.890000e+02,2.729645e-04,4.646649e-06,2.052884e-06,1.337343e+00
4.900000e+02,2.727190e-04,4.646071e-06,2.081814e-06,1.337292e+00
4.910000e+02,2.724796e-04,4.645499e-06,2.113120e-06,1.337241e+00
4.920000e+02,2.722463e-04,4.644933e-06,2.146809e-06,1.337191e+00
4.930000e+02,2.720189e-04,4.644374e-06,2.182862e-06,1.337140e+00
4.940000e+02,2.717973e-04,4.643821e-06,2.221261e-06,1.337090e+00
4.950000e+02,2.715814e-04,4.643274e-06,2.261988e-06,1.337040e+00
4.960000e+02,2.713710e-04,4.642733e-06,2.305030e-06,1.336991e+00
4.970000e+02,2.711660e-04,4.642197e-06,2.350410e-06,1.336942e+00
4.980000e+02,2.709662e-04,4.641667e-06,2.398153e-06,1.336893e+00
4.990000e+02,2.707718e-04,4.641142e-06,2.448290e-06,1.336844e+00
5.000000e+02,2.705826e-04,4.640623e-06,2.500849e-06,1.336796e+00
5.010000e+02,2.703988e-04,4.640109e-06,2.555815e-06,1.336748e+00
5.020000e+02,2.702205e-04,4.639601e-06,2.613011e-06,1.336700e+00
5.030000e+02,2.700477e-04,4.639097e-06,2.672211e-06,1.336653e+00
5.040000e+02,2.698805e-04,4.638599e-06,2.733192e-06,1.336605e+00
5.050000e+02,2.697188e-04,4.638105e-06,2.795726e-06,1.336558e+00
5.060000e+02,2.695625e-04,4.637617e-06,2.859564e-06,1.336512e+00
5.070000e+02,2.694115e-04,4.637133e-06,2.924376e-06,1.336465e+00
5.080000e+02,2.692658e-04,4.636655e-06,2.989808e-06,1.336419e+00
5.090000e+02,2.691250e-04,4.636180e-06,3.055505e-06,1.336373e+00
5.100000e+02,2.689887e-04,4.635710e-06,3.121108e-06,1.336327e+00
5.110000e+02,2.688563e-04,4.635244e-06,3.186354e-06,1.336282e+00
5.120000e+02,2.687272e-04,4.634783e-06,3.251377e-06,1.336237e+00
5.130000e+02,2.686009e-04,4.634324e-06,3.316410e-06,1.336192e+00
5.140000e+02,2.684770e-04,4.633870e-06,3.381690e-06,1.336147e+00
5.150000e+02,2.683553e-04,4.633419e-06,3.447455e-06,1.336103e+00
5.160000e+02,2.682353e-04,4.632971e-06,3.513985e-06,1.336058e+00
5.170000e+02,2.681169e-04,4.632527e-06,3.581732e-06,1.336014e+00
5.180000e+02,2.679999e-04,4.632086e-06,3.651192e-06,1.335971e+00
5.190000e+02,2.678842e-04,4.631648e-06,3.722865e-06,1.335927e+00
5.200000e+02,2.677699e-04,4.631213e-06,3.797254e-06,1.335884e+00
5.210000e+02,2.676574e-04,4.630781e-06,3.874813e-06,1.335841e+00
5.220000e+02,2.675470e-04,4.630353e-06,3.955780e-06,1.335798e+00
5.230000e+02,2.674388e-04,4.629928e-06,4.040341e-06,1.335755e+00
5.240000e+02,2.673330e-04,4.629506e-06,4.128681e-06,1.335713e+00
5.250000e+02,2.672300e-04,4.629088e-06,4.220989e-06,1.335671e+00
5.260000e+02,2.671298e-04,4.628673e-06,4.317475e-06,1.335629e+00
5.270000e+02,2.670326e-04,4.628261e-06,4.418439e-06,1.335587e+00
5.280000e+02,2.669387e-04,4.627853e-06,4.524201e-06,1.335545e+00
5.290000e+02,2.668484e-04,4.627448e-06,4.635086e-06,1.335504e+00
5.300000e+02,2.667621e-04,4.627046e-06,4.751421e-06,1.335463e+00
5.310000e+02,2.666804e-04,4.626649e-06,4.873553e-06,1.335422e+00
5.320000e+02,2.666036e-04,4.626255e-06,5.001902e-06,1.335382e+00
5.330000e+02,2.665326e-04,4.625864e-06,5.136910e-06,1.335341e+00
5.340000e+02,2.664682e-04,4.625478e-06,5.279021e-06,1.335301e+00
5.350000e+02,2.664117e-04,4.625096e-06,5.428683e-06,1.335261e+00
5.360000e+02,2.663649e-04,4.624719e-06,5.586097e-06,1.335221e+00
5.370000e+02,2.663296e-04,4.624346e-06,5.750462e-06,1.335181e+00
5.380000e+02,2.663072e-04,4.623979e-06,5.920723e-06,1.335142e+00
5.390000e+02,2.662988e-04,4.623618e-06,6.095813e-06,1.335103e+00
5.400000e+02,2.663056e-04,4.623262e-06,6.274659e-06,1.335064e+00
5.410000e+02,2.663292e-04,4.622912e-06,6.455939e-06,1.335025e+00
5.420000e+02,2.663707e-04,4.622569e-06,6.637353e-06,1.334986e+00
5.430000e+02,2.664306e-04,4.622232e-06,6.816341e-06,1.334948e+00
5.440000e+02,2.665090e-04,4.621901e-06,6.990326e-06,1.334909e+00
5.450000e+02,2.666051e-04,4.621577e-06,7.156710e-06,1.334871e+00
5.460000e+02,2.667177e-04,4.621259e-06,7.313121e-06,1.334833e+00
5.470000e+02,2.668449e-04,4.620946e-06,7.458140e-06,1.334795e+00
5.480000e+02,2.669856e-04,4.620639e-06,7.590579e-06,1.334758e+00
5.490000e+02,2.671383e-04,4.620338e-06,7.709246e-06,1.334721e+00
5.500000e+02,2.673016e-04,4.620041e-06,7.812937e-06,1.334683e+00
5.510000e+02,2.674735e-04,4.619749e-06,7.900610e-06,1.334646e+00
5.520000e+02,2.676521e-04,4.619460e-06,7.971884e-06,1.334609e+00
5.530000e+02,2.678356e-04,4.619175e-06,8.026546e-06,1.334573e+00
5.540000e+02,2.680224e-04,4.618894e-06,8.064382e-06,1.334536e+00
5.550000e+02,2.682105e-04,4.618615e-06,8.085175e-06,1.334500e+00
5.560000e+02,2.683975e-04,4.618338e-06,8.089034e-06,1.334464e+00
5.570000e+02,2.685812e-04,4.618063e-06,8.077370e-06,1.334428e+00
5.580000e+02,2.687601e-04,4.617788e-06,8.051930e-06,1.334392e+00
5.590000e+02,2.689334e-04,4.617514e-06,8.014474e-06,1.334356e+00
5.600000e+02,2.691007e-04,4.617241e-06,7.966777e-06,1.334321e+00
5.610000e+02,2.692626e-04,4.616968e-06,7.910336e-06,1.334286e+00
5.620000e+02,2.694198e-04,4.616696e-06,7.845503e-06,1.334250e+00
5.630000e+02,2.695724e-04,4.616424e-06,7.772342e-06,1.334215e+00
5.640000e+02,2.697201e-04,4.616153e-06,7.690918e-06,1.334181e+00
5.650000e+02,2.698628e-04,4.615883e-06,7.601298e-06,1.334146e+00
5.660000e+02,2.699997e-04,4.615613e-06,7.503619e-06,1.334111e+00
5.670000e+02,2.701304e-04,4.615343e-06,7.398305e-06,1.334077e+00
5.680000e+02,2.702542e-04,4.615073e-06,7.285855e-06,1.334043e+00
5.690000e+02,2.703708e-04,4.614802e-06,7.166771e-06,1.334009e+00
5.700000e+02,2.704794e-04,4.614531e-06,7.041559e-06,1.333975e+00
5.710000e+02,2.705793e-04,4.614258e-06,6.910911e-06,1.333941e+00
5.720000e+02,2.706696e-04,4.613984e-06,6.776257e-06,1.333908e+00
5.730000e+02,2.707502e-04,4.613709e-06,6.639221e-06,1.333874e+00
5.740000e+02,2.708214e-04,4.613432e-06,6.501436e-06,1.333841e+00
5.750000e+02,2.708838e-04,4.613155e-06,6.364550e-06,1.333808e+00
5.760000e+02,2.709388e-04,4.612876e-06,6.230000e-06,1.333775e+00
5.770000e+02,2.709879e-04,4.612597e-06,6.098345e-06,1.333742e+00
5.780000e+02,2.710324e-04,4.612318e-06,5.969929e-06,1.333709e+00
5.790000e+02,2.710736e-04,4.612040e-06,5.845098e-06,1.333677e+00
5.800000e+02,2.711132e-04,4.611763e-06,5.724199e-06,1.333644e+00
5.810000e+02,2.711537e-04,4.611488e-06,5.607058e-06,1.333612e+00
5.820000e+02,2.711976e-04,4.611215e-06,5.491408e-06,1.333580e+00
5.830000e+02,2.712457e-04,4.610946e-06,5.374439e-06,1.333548e+00
5.840000e+02,2.712981e-04,4.610680e-06,5.253326e-06,1.333516e+00
5.850000e+02,2.713536e-04,4.610416e-06,5.125220e-06,1.333484e+00
5.860000e+02,2.714098e-04,4.610153e-06,4.987727e-06,1.333452e+00
5.870000e+02,2.714641e-04,4.609892e-06,4.840323e-06,1.333421e+00
5.880000e+02,2.715144e-04,4.609631e-06,4.682953e-06,1.333390e+00
5.890000e+02,2.715588e-04,4.609368e-06,4.515563e-06,1.333358e+00
5.900000e+02,2.715952e-04,4.609105e-06,4.338098e-06,1.333327e+00
5.910000e+02,2.716207e-04,4.608839e-06,4.150949e-06,1.333296e+00
5.920000e+02,2.716326e-04,4.608569e-06,3.956297e-06,1.333266e+00
5.930000e+02,2.716293e-04,4.608296e-06,3.756783e-06,1.333235e+00
5.940000e+02,2.716102e-04,4.608018e-06,3.555068e-06,1.333204e+00
5.950000e+02,2.715749e-04,4.607736e-06,3.353832e-06,1.333174e+00
5.960000e+02,2.715239e-04,4.607450e-06,3.155629e-06,1.333143e+00
5.970000e+02,2.714580e-04,4.607160e-06,2.962471e-06,1.333113e+00
5.980000e+02,2.713781e-04,4.606866e-06,2.776240e-06,1.333083e+00
5.990000e+02,2.712852e-04,4.606570e-06,2.598833e-06,1.333053e+00
6.000000e+02,2.711808e-04,4.606271e-06,2.432159e-06,1.333023e+00
6.010000e+02,2.710674e-04,4.605971e-06,2.277805e-06,1.332994e+00
6.020000e+02,2.709471e-04,4.605670e-06,2.136022e-06,1.332964e+00
6.030000e+02,2.708220e-04,4.605369e-06,2.006729e-06,1.332935e+00
6.040000e+02,2.706936e-04,4.605069e-06,1.889842e-06,1.332905e+00
6.050000e+02,2.705634e-04,4.604770e-06,1.785276e-06,1.332876e+00
6.060000e+02,2.704332e-04,4.604472e-06,1.692760e-06,1.332847e+00
6.070000e+02,2.703046e-04,4.604176e-06,1.611269e-06,1.332818e+00
6.080000e+02,2.701789e-04,4.603883e-06,1.539584e-06,1.332789e+00
6.090000e+02,2.700567e-04,4.603593e-06,1.476480e-06,1.332760e+00
6.100000e+02,2.699385e-04,4.603305e-06,1.420720e-06,1.332731e+00
6.110000e+02,2.698244e-04,4.603021e-06,1.371173e-06,1.332703e+00
6.120000e+02,2.697142e-04,4.602739e-06,1.327153e-06,1.332674e+00
6.130000e+02,2.696080e-04,4.602459e-06,1.288083e-06,1.332646e+00
6.140000e+02,2.695059e-04,4.602182e-06,1.253381e-06,1.332618e+00
6.150000e+02,2.694078e-04,4.601908e-06,1.222462e-06,1.332590e+00
6.160000e+02,2.693137e-04,4.601637e-06,1.194760e-06,1.332562e+00
6.170000e+02,2.692235e-04,4.601368e-06,1.169806e-06,1.332534e+00
6.180000e+02,2.691371e-04,4.601101e-06,1.147152e-06,1.332506e+00
6.190000e+02,2.690543e-04,4.600837e-06,1.126345e-06,1.332478e+00
6.200000e+02,2.689750e-04,4.600575e-06,1.106932e-06,1.332451e+00
6.210000e+02,2.688988e-04,4.600315e-06,1.088518e-06,1.332423e+00
6.220000e+02,2.688253e-04,4.600057e-06,1.070955e-06,1.332396e+00
6.230000e+02,2.687543e-04,4.599801e-06,1.054159e-06,1.332368e+00
6.240000e+02,2.686856e-04,4.599547e-06,1.038044e-06,1.332341e+00
6.250000e+02,2.686190e-04,4.599294e-06,1.022523e-06,1.332314e+00
6.260000e+02,2.685545e-04,4.599044e-06,1.007519e-06,1.332287e+00
6.270000e+02,2.684917e-04,4.598795e-06,9.929842e-07,1.332260e+00
6.280000e+02,2.684307e-04,4.598547e-06,9.788797e-07,1.332233e+00
6.290000e+02,2.683712e-04,4.598302e-06,9.651665e-07,1.332207e+00
6.300000e+02,2.683132e-04,4.598057e-06,9.518050e-07,1.332180e+00
6.310000e+02,2.682566e-04,4.597814e-06,9.387729e-07,1.332153e+00
6.320000e+02,2.682012e-04,4.597573e-06,9.261158e-07,1.332127e+00
6.330000e+02,2.681469e-04,4.597333e-06,9.138966e-07,1.332101e+00
6.340000e+02,2.680938e-04,4.597094e-06,9.021787e-07,1.332074e+00
6.350000e+02,2.680419e-04,4.596857e-06,8.910256e-07,1.332048e+00
6.360000e+02,2.679912e-04,4.596620e-06,8.804593e-07,1.332022e+00
6.370000e+02,2.679419e-04,4.596386e-06,8.703330e-07,1.331996e+00
6.380000e+02,2.678939e-04,4.596153e-06,8.604566e-07,1.331970e+00
6.390000e+02,2.678473e-04,4.595921e-06,8.506387e-07,1.331945e+00
6.400000e+02,2.678016e-04,4.595690e-06,8.406870e-07,1.331919e+00
6.410000e+02,2.677565e-04,4.595461e-06,8.305726e-07,1.331893e+00
6.420000e+02,2.677114e-04,4.595232e-06,8.209273e-07,1.331868e+00
6.430000e+02,2.676664e-04,4.595004e-06,8.125526e-07,1.331842e+00
6.440000e+02,2.676222e-04,4.594778e-06,8.062547e-07,1.331817e+00
6.450000e+02,2.675797e-04,4.594553e-06,8.028447e-07,1.331792e+00
6.460000e+02,2.675416e-04,4.594330e-06,8.024750e-07,1.331766e+00
6.470000e+02,2.675099e-04,4.594110e-06,8.026392e-07,1.331741e+00
6.480000e+02,2.674850e-04,4.593893e-06,8.001498e-07,1.331716e+00
6.490000e+02,2.674658e-04,4.593678e-06,7.917994e-07,1.331691e+00
6.500000e+02,2.674496e-04,4.593464e-06,7.743612e-07,1.331667e+00
6.510000e+02,2.674306e-04,4.593251e-06,7.459532e-07,1.331642e+00
6.520000e+02,2.674035e-04,4.593036e-06,7.101485e-07,1.331617e+00
6.530000e+02,2.673658e-04,4.592820e-06,6.719114e-07,1.331593e+00
6.540000e+02,2.673176e-04,4.592601e-06,6.362366e-07,1.331568e+00
6.550000e+02,2.672610e-04,4.592381e-06,6.081496e-07,1.331544e+00
6.560000e+02,2.672015e-04,4.592162e-06,5.913248e-07,1.331519e+00
6.570000e+02,2.671447e-04,4.591944e-06,5.839242e-07,1.331495e+00
6.580000e+02,2.670937e-04,4.591728e-06,5.827123e-07,1.331471e+00
6.590000e+02,2.670493e-04,4.591515e-06,5.844338e-07,1.331447e+00
6.600000e+02,2.670113e-04,4.591304e-06,5.858137e-07,1.331423e+00
6.610000e+02,2.669775e-04,4.591096e-06,5.842484e-07,1.331399e+00
6.620000e+02,2.669451e-04,4.590888e-06,5.798897e-07,1.331375e+00
6.630000e+02,2.669131e-04,4.590682e-06,5.735843e-07,1.331351e+00
6.640000e+02,2.668806e-04,4.590476e-06,5.661839e-07,1.331327e+00
6.650000e+02,2.668477e-04,4.590271e-06,5.585455e-07,1.331303e+00
6.660000e+02,2.668148e-04,4.590066e-06,5.513543e-07,1.331280e+00
6.670000e+02,2.667823e-04,4.589863e-06,5.445912e-07,1.331256e+00
6.680000e+02,2.667504e-04,4.589660e-06,5.380593e-07,1.331233e+00
6.690000e+02,2.667193e-04,4.589459e-06,5.315607e-07,1.331209e+00
6.700000e+02,2.666889e-04,4.589258e-06,5.248961e-07,1.331186e+00
6.710000e+02,2.666590e-04,4.589059e-06,5.179141e-07,1.331163e+00
6.720000e+02,2.666294e-04,4.588860e-06,5.106574e-07,1.331140e+00
6.730000e+02,2.665999e-04,4.588662e-06,5.032178e-07,1.331117e+00
6.740000e+02,2.665706e-04,4.588464e-06,4.956879e-07,1.331094e+00
6.750000e+02,2.665415e-04,4.588268e-06,4.881606e-07,1.331071e+00
6.760000e+02,2.665125e-04,4.588072e-06,4.807119e-07,1.331048e+00
6.770000e+02,2.664837e-04,4.587877e-06,4.733475e-07,1.331025e+00
6.780000e+02,2.664551e-04,4.587683e-06,4.660555e-07,1.331002e+00
6.790000e+02,2.664268e-04,4.587490e-06,4.588240e-07,1.330979e+00
6.800000e+02,2.663986e-04,4.587297e-06,4.516409e-07,1.330957e+00
6.810000e+02,2.663707e-04,4.587106e-06,4.444995e-07,1.330934e+00
6.820000e+02,2.663429e-04,4.586915e-06,4.374150e-07,1.330912e+00
6.830000e+02,2.663153e-04,4.586724e-06,4.304096e-07,1.330889e+00
6.840000e+02,2.662878e-04,4.586535e-06,4.235057e-07,1.330867e+00
6.850000e+02,2.662605e-04,4.586346e-06,4.167260e-07,1.330845e+00
6.860000e+02,2.662333e-04,4.586158e-06,4.100919e-07,1.330822e+00
6.870000e+02,2.662062e-04,4.585970e-06,4.036192e-07,1.330800e+00
6.880000e+02,2.661793e-04,4.585784e-06,3.973222e-07,1.330778e+00
6.890000e+02,2.661525e-04,4.585598e-06,3.912154e-07,1.330756e+00
6.900000e+02,2.661260e-04,4.585412e-06,3.853133e-07,1.330734e+00
6.910000e+02,2.660996e-04,4.585228e-06,3.796269e-07,1.330712e+00
6.920000e+02,2.660734e-04,4.585044e-06,3.741522e-07,1.330690e+00
6.930000e+02,2.660475e-04,4.584861e-06,3.688814e-07,1.330669e+00
6.940000e+02,2.660218e-04,4.584679e-06,3.638067e-07,1.330647e+00
6.950000e+02,2.659963e-04,4.584497e-06,3.589202e-07,1.330625e+00
6.960000e+02,2.659711e-04,4.584316e-06,3.542143e-07,1.330604e+00
6.970000e+02,2.659462e-04,4.584136e-06,3.496828e-07,1.330582e+00
6.980000e+02,2.659215e-04,4.583956e-06,3.453198e-07,1.330560e+00
6.990000e+02,2.658971e-04,4.583777e-06,3.411191e-07,1.330539e+00
7.000000e+02,2.658729e-04,4.583599e-06,3.370749e-07,1.330518e+00
7.010000e+02,2.658490e-04,4.583421e-06,3.331789e-07,1.330496e+00
7.020000e+02,2.658255e-04,4.583245e-06,3.294149e-07,1.330475e+00
7.030000e+02,2.658022e-04,4.583069e-06,3.257642e-07,1.330454e+00
7.040000e+02,2.657792e-04,4.582893e-06,3.222083e-07,1.330433e+00
7.050000e+02,2.657565e-04,4.582718e-06,3.187284e-07,1.330411e+00
7.060000e+02,2.657340e-04,4.582544e-06,3.153071e-07,1.330390e+00
7.070000e+02,2.657119e-04,4.582371e-06,3.119329e-07,1.330369e+00
7.080000e+02,2.656899e-04,4.582198e-06,3.085956e-07,1.330348e+00
7.090000e+02,2.656683e-04,4.582026e-06,3.052850e-07,1.330328e+00
7.100000e+02,2.656468e-04,4.581854e-06,3.019908e-07,1.330307e+00
7.110000e+02,2.656255e-04,4.581683e-06,2.987052e-07,1.330286e+00
7.120000e+02,2.656044e-04,4.581513e-06,2.954304e-07,1.330265e+00
7.130000e+02,2.655834e-04,4.581343e-06,2.921710e-07,1.330245e+00
7.140000e+02,2.655626e-04,4.581174e-06,2.889318e-07,1.330224e+00
7.150000e+02,2.655419e-04,4.581006e-06,2.857176e-07,1.330203e+00
7.160000e+02,2.655214e-04,4.580838e-06,2.825355e-07,1.330183e+00
7.170000e+02,2.655009e-04,4.580670e-06,2.794026e-07,1.330162e+00
7.180000e+02,2.654804e-04,4.580504e-06,2.763384e-07,1.330142e+00
7.190000e+02,2.654601e-04,4.580337e-06,2.733625e-07,1.330122e+00
7.200000e+02,2.654398e-04,4.580172e-06,2.704935e-07,1.330101e+00
7.210000e+02,2.654195e-04,4.580007e-06,2.677450e-07,1.330081e+00
7.220000e+02,2.653993e-04,4.579842e-06,2.651329e-07,1.330061e+00
7.230000e+02,2.653792e-04,4.579678e-06,2.626739e-07,1.330041e+00
7.240000e+02,2.653591e-04,4.579515e-06,2.603847e-07,1.330020e+00
7.250000e+02,2.653391e-04,4.579352e-06,2.582840e-07,1.330000e+00
7.260000e+02,2.653192e-04,4.579189e-06,2.563959e-07,1.329980e+00
7.270000e+02,2.652993e-04,4.579027e-06,2.547430e-07,1.329960e+00
7.280000e+02,2.652795e-04,4.578866e-06,2.533468e-07,1.329940e+00
7.290000e+02,2.652598e-04,4.578705e-06,2.522290e-07,1.329920e+00
7.300000e+02,2.652402e-04,4.578545e-06,2.514101e-07,1.329901e+00
7.310000e+02,2.652208e-04,4.578385e-06,2.509038e-07,1.329881e+00
7.320000e+02,2.652015e-04,4.578226e-06,2.507180e-07,1.329861e+00
7.330000e+02,2.651824e-04,4.578068e-06,2.508589e-07,1.329841e+00
7.340000e+02,2.651636e-04,4.577910e-06,2.513330e-07,1.329822e+00
7.350000e+02,2.651449e-04,4.577752e-06,2.521469e-07,1.329802e+00
7.360000e+02,2.651266e-04,4.577595e-06,2.533057e-07,1.329782e+00
7.370000e+02,2.651085e-04,4.577439e-06,2.548102e-07,1.329763e+00
7.380000e+02,2.650908e-04,4.577283e-06,2.566596e-07,1.329743e+00
7.390000e+02,2.650734e-04,4.577127e-06,2.588534e-07,1.329724e+00
7.400000e+02,2.650564e-04,4.576973e-06,2.613910e-07,1.329705e+00
7.410000e+02,2.650398e-04,4.576819e-06,2.642697e-07,1.329685e+00
7.420000e+02,2.650237e-04,4.576665e-06,2.674782e-07,1.329666e+00
7.430000e+02,2.650081e-04,4.576512e-06,2.710034e-07,1.329647e+00
7.440000e+02,2.649930e-04,4.576359e-06,2.748318e-07,1.329627e+00
7.450000e+02,2.649785e-04,4.576208e-06,2.789501e-07,1.329608e+00
7.460000e+02,2.649647e-04,4.576056e-06,2.833357e-07,1.329589e+00
7.470000e+02,2.649516e-04,4.575906e-06,2.879305e-07,1.329570e+00
7.480000e+02,2.649392e-04,4.575756e-06,2.926667e-07,1.329551e+00
7.490000e+02,2.649276e-04,4.575606e-06,2.974765e-07,1.329532e+00
7.500000e+02,2.649169e-04,4.575458e-06,3.022916e-07,1.329513e+00
7.510000e+02,2.649070e-04,4.575309e-06,3.070341e-07,1.329494e+00
7.520000e+02,2.648980e-04,4.575162e-06,3.115890e-07,1.329475e+00
7.530000e+02,2.648899e-04,4.575015e-06,3.158313e-07,1.329456e+00
7.540000e+02,2.648826e-04,4.574869e-06,3.196353e-07,1.329437e+00
7.550000e+02,2.648762e-04,4.574723e-06,3.228749e-07,1.329419e+00
7.560000e+02,2.648705e-04,4.574578e-06,3.254339e-07,1.329400e+00
7.570000e+02,2.648653e-04,4.574433e-06,3.272387e-07,1.329381e+00
7.580000e+02,2.648607e-04,4.574289e-06,3.282262e-07,1.329362e+00
7.590000e+02,2.648564e-04,4.574146e-06,3.283330e-07,1.329344e+00
7.600000e+02,2.648524e-04,4.574003e-06,3.274953e-07,1.329325e+00
7.610000e+02,2.648485e-04,4.573860e-06,3.256748e-07,1.329307e+00
7.620000e+02,2.648445e-04,4.573718e-06,3.229359e-07,1.329288e+00
7.630000e+02,2.648402e-04,4.573576e-06,3.193693e-07,1.329270e+00
7.640000e+02,2.648356e-04,4.573435e-06,3.150663e-07,1.329251e+00
7.650000e+02,2.648305e-04,4.573293e-06,3.101185e-07,1.329233e+00
7.660000e+02,2.648250e-04,4.573152e-06,3.046220e-07,1.329214e+00
7.670000e+02,2.648189e-04,4.573012e-06,2.986873e-07,1.329196e+00
7.680000e+02,2.648123e-04,4.572871e-06,2.924185e-07,1.329178e+00
7.690000e+02,2.648051e-04,4.572731e-06,2.859175e-07,1.329159e+00
7.700000e+02,2.647973e-04,4.572591e-06,2.792895e-07,1.329141e+00
7.710000e+02,2.647890e-04,4.572452e-06,2.726406e-07,1.329123e+00
7.720000e+02,2.647802e-04,4.572312e-06,2.660384e-07,1.329105e+00
7.730000e+02,2.647709e-04,4.572173e-06,2.595404e-07,1.329087e+00
7.740000e+02,2.647612e-04,4.572034e-06,2.532044e-07,1.329069e+00
7.750000e+02,2.647511e-04,4.571896e-06,2.470884e-07,1.329050e+00
7.760000e+02,2.647406e-04,4.571758e-06,2.412424e-07,1.329032e+00
7.770000e+02,2.647300e-04,4.571620e-06,2.356823e-07,1.329014e+00
7.780000e+02,2.647191e-04,4.571482e-06,2.304156e-07,1.328996e+00
7.790000e+02,2.647081e-04,4.571345e-06,2.254498e-07,1.328979e+00
7.800000e+02,2.646969e-04,4.571208e-06,2.207925e-07,1.328961e+00
7.810000e+02,2.646857e-04,4.571072e-06,2.164476e-07,1.328943e+00
7.820000e+02,2.646744e-04,4.570936e-06,2.124043e-07,1.328925e+00
7.830000e+02,2.646632e-04,4.570800e-06,2.086479e-07,1.328907e+00
7.840000e+02,2.646520e-04,4.570664e-06,2.051639e-07,1.328889e+00
7.850000e+02,2.646408e-04,4.570529e-06,2.019374e-07,1.328872e+00
7.860000e+02,2.646297e-04,4.570395e-06,1.989533e-07,1.328854e+00
7.870000e+02,2.646187e-04,4.570260e-06,1.961946e-07,1.328836e+00
7.880000e+02,2.646078e-04,4.570126e-06,1.936440e-07,1.328818e+00
7.890000e+02,2.645970e-04,4.569993e-06,1.912840e-07,1.328801e+00
7.900000e+02,2.645864e-04,4.569859e-06,1.890970e-07,1.328783e+00
7.910000e+02,2.645758e-04,4.569727e-06,1.870666e-07,1.328766e+00
7.920000e+02,2.645655e-04,4.569594e-06,1.851811e-07,1.328748e+00
7.930000e+02,2.645552e-04,4.569462e-06,1.834264e-07,1.328731e+00
7.940000e+02,2.645451e-04,4.569330e-06,1.817876e-07,1.328713e+00
7.950000e+02,2.645351e-04,4.569199e-06,1.802508e-07,1.328696e+00
7.960000e+02,2.645253e-04,4.569068e-06,1.788067e-07,1.328678e+00
7.970000e+02,2.645156e-04,4.568937e-06,1.774520e-07,1.328661e+00
7.980000e+02,2.645060e-04,4.568807e-06,1.761844e-07,1.328643e+00
7.990000e+02,2.644965e-04,4.568677e-06,1.750019e-07,1.328626e+00
8.000000e+02,2.644871e-04,4.568547e-06,1.739021e-07,1.328609e+00
8.010000e+02,2.644779e-04,4.568418e-06,1.728822e-07,1.328592e+00
8.020000e+02,2.644688e-04,4.568289e-06,1.719369e-07,1.328574e+00
8.030000e+02,2.644598e-04,4.568160e-06,1.710600e-07,1.328557e+00
8.040000e+02,2.644510e-04,4.568032e-06,1.702456e-07,1.328540e+00
8.050000e+02,2.644422e-04,4.567904e-06,1.694873e-07,1.328523e+00
8.060000e+02,2.644336e-04,4.567776e-06,1.687805e-07,1.328505e+00
8.070000e+02,2.644251e-04,4.567649e-06,1.681255e-07,1.328488e+00
8.080000e+02,2.644167e-04,4.567522e-06,1.675244e-07,1.328471e+00
8.090000e+02,2.644084e-04,4.567395e-06,1.669788e-07,1.328454e+00
8.100000e+02,2.644003e-04,4.567269e-06,1.664898e-07,1.328437e+00
8.110000e+02,2.643922e-04,4.567143e-06,1.660542e-07,1.328420e+00
8.120000e+02,2.643843e-04,4.567017e-06,1.656668e-07,1.328403e+00
8.130000e+02,2.643765e-04,4.566892e-06,1.653218e-07,1.328386e+00
8.140000e+02,2.643689e-04,4.566767e-06,1.650137e-07,1.328369e+00
8.150000e+02,2.643613e-04,4.566642e-06,1.647368e-07,1.328352e+00
8.160000e+02,2.643539e-04,4.566518e-06,1.644861e-07,1.328335e+00
8.170000e+02,2.643465e-04,4.566394e-06,1.642597e-07,1.328318e+00
8.180000e+02,2.643393e-04,4.566270e-06,1.640563e-07,1.328302e+00
8.190000e+02,2.643322e-04,4.566147e-06,1.638746e-07,1.328285e+00
8.200000e+02,2.643252e-04,4.566023e-06,1.637134e-07,1.328268e+00
8.210000e+02,2.643183e-04,4.565900e-06,1.635732e-07,1.328251e+00
8.220000e+02,2.643114e-04,4.565778e-06,1.634617e-07,1.328234e+00
8.230000e+02,2.643047e-04,4.565656e-06,1.633888e-07,1.328218e+00
8.240000e+02,2.642980e-04,4.565534e-06,1.633640e-07,1.328201e+00
8.250000e+02,2.642914e-04,4.565412e-06,1.633954e-07,1.328184e+00
8.260000e+02,2.642850e-04,4.565291e-06,1.634825e-07,1.328168e+00
8.270000e+02,2.642787e-04,4.565169e-06,1.636161e-07,1.328151e+00
8.280000e+02,2.642725e-04,4.565049e-06,1.637855e-07,1.328134e+00
8.290000e+02,2.642664e-04,4.564928e-06,1.639800e-07,1.328118e+00
8.300000e+02,2.642605e-04,4.564808e-06,1.641886e-07,1.328101e+00
8.310000e+02,2.642547e-04,4.564688e-06,1.644010e-07,1.328085e+00
8.320000e+02,2.642491e-04,4.564568e-06,1.646086e-07,1.328068e+00
8.330000e+02,2.642436e-04,4.564449e-06,1.648034e-07,1.328052e+00
8.340000e+02,2.642381e-04,4.564330e-06,1.649772e-07,1.328035e+00
8.350000e+02,2.642328e-04,4.564211e-06,1.651220e-07,1.328019e+00
8.360000e+02,2.642276e-04,4.564092e-06,1.652301e-07,1.328002e+00
8.370000e+02,2.642225e-04,4.563974e-06,1.652988e-07,1.327986e+00
8.380000e+02,2.642175e-04,4.563856e-06,1.653395e-07,1.327969e+00
8.390000e+02,2.642125e-04,4.563738e-06,1.653667e-07,1.327953e+00
8.400000e+02,2.642075e-04,4.563621e-06,1.653949e-07,1.327937e+00
8.410000e+02,2.642026e-04,4.563504e-06,1.654369e-07,1.327920e+00
8.420000e+02,2.641978e-04,4.563387e-06,1.654974e-07,1.327904e+00
8.430000e+02,2.641931e-04,4.563270e-06,1.655791e-07,1.327888e+00
8.440000e+02,2.641884e-04,4.563154e-06,1.656846e-07,1.327871e+00
8.450000e+02,2.641838e-04,4.563037e-06,1.658169e-07,1.327855e+00
8.460000e+02,2.641793e-04,4.562921e-06,1.659736e-07,1.327839e+00
8.470000e+02,2.641750e-04,4.562806e-06,1.661329e-07,1.327823e+00
8.480000e+02,2.641708e-04,4.562690e-06,1.662680e-07,1.327806e+00
8.490000e+02,2.641667e-04,4.562575e-06,1.663519e-07,1.327790e+00
8.500000e+02,2.641628e-04,4.562460e-06,1.663522e-07,1.327774e+00
8.510000e+02,2.641589e-04,4.562346e-06,1.662323e-07,1.327758e+00
8.520000e+02,2.641549e-04,4.562231e-06,1.660126e-07,1.327742e+00
8.530000e+02,2.641510e-04,4.562117e-06,1.657294e-07,1.327726e+00
8.540000e+02,2.641470e-04,4.562003e-06,1.654189e-07,1.327709e+00
8.550000e+02,2.641430e-04,4.561889e-06,1.651178e-07,1.327693e+00
8.560000e+02,2.641389e-04,4.561776e-06,1.648606e-07,1.327677e+00
8.570000e+02,2.641348e-04,4.561662e-06,1.646736e-07,1.327661e+00
8.580000e+02,2.641306e-04,4.561549e-06,1.645808e-07,1.327645e+00
8.590000e+02,2.641265e-04,4.561436e-06,1.646066e-07,1.327629e+00
8.600000e+02,2.641224e-04,4.561324e-06,1.647722e-07,1.327613e+00
8.610000e+02,2.641184e-04,4.561211e-06,1.650799e-07,1.327597e+00
8.620000e+02,2.641145e-04,4.561099e-06,1.655039e-07,1.327581e+00
8.630000e+02,2.641108e-04,4.560987e-06,1.660116e-07,1.327565e+00
8.640000e+02,2.641072e-04,4.560875e-06,1.665703e-07,1.327549e+00
8.650000e+02,2.641038e-04,4.560764e-06,1.671472e-07,1.327533e+00
8.660000e+02,2.641005e-04,4.560653e-06,1.677161e-07,1.327517e+00
8.670000e+02,2.640973e-04,4.560542e-06,1.682773e-07,1.327502e+00
8.680000e+02,2.640942e-04,4.560431e-06,1.688377e-07,1.327486e+00
8.690000e+02,2.640912e-04,4.560320e-06,1.694043e-07,1.327470e+00
8.700000e+02,2.640882e-04,4.560210e-06,1.699841e-07,1.327454e+00
8.710000e+02,2.640853e-04,4.560100e-06,1.705826e-07,1.327438e+00
8.720000e+02,2.640826e-04,4.559990e-06,1.711990e-07,1.327422e+00
8.730000e+02,2.640799e-04,4.559880e-06,1.718326e-07,1.327407e+00
8.740000e+02,2.640773e-04,4.559771e-06,1.724826e-07,1.327391e+00
8.750000e+02,2.640748e-04,4.559661e-06,1.731486e-07,1.327375e+00
8.760000e+02,2.640724e-04,4.559552e-06,1.738304e-07,1.327359e+00
8.770000e+02,2.640700e-04,4.559443e-06,1.745293e-07,1.327344e+00
8.780000e+02,2.640678e-04,4.559335e-06,1.752471e-07,1.327328e+00
8.790000e+02,2.640656e-04,4.559226e-06,1.759855e-07,1.327312e+00
8.800000e+02,2.640636e-04,4.559118e-06,1.767452e-07,1.327296e+00
8.810000e+02,2.640616e-04,4.559010e-06,1.775210e-07,1.327281e+00
8.820000e+02,2.640598e-04,4.558902e-06,1.783062e-07,1.327265e+00
8.830000e+02,2.640581e-04,4.558795e-06,1.790939e-07,1.327249e+00
8.840000e+02,2.640565e-04,4.558687e-06,1.798771e-07,1.327234e+00
8.850000e+02,2.640550e-04,4.558580e-06,1.806487e-07,1.327218e+00
8.860000e+02,2.640536e-04,4.558473e-06,1.814041e-07,1.327203e+00
8.870000e+02,2.640523e-04,4.558366e-06,1.821483e-07,1.327187e+00
8.880000e+02,2.640510e-04,4.558260e-06,1.828885e-07,1.327171e+00
8.890000e+02,2.640499e-04,4.558154e-06,1.836323e-07,1.327156e+00
8.900000e+02,2.640489e-04,4.558047e-06,1.843843e-07,1.327140e+00
8.910000e+02,2.640479e-04,4.557941e-06,1.851384e-07,1.327125e+00
8.920000e+02,2.640471e-04,4.557836e-06,1.858859e-07,1.327109e+00
8.930000e+02,2.640464e-04,4.557730e-06,1.866184e-07,1.327094e+00
8.940000e+02,2.640458e-04,4.557625e-06,1.873272e-07,1.327078e+00
8.950000e+02,2.640454e-04,4.557519e-06,1.880039e-07,1.327063e+00
8.960000e+02,2.640450e-04,4.557414e-06,1.886425e-07,1.327047e+00
8.970000e+02,2.640447e-04,4.557310e-06,1.892486e-07,1.327032e+00
8.980000e+02,2.640445e-04,4.557205e-06,1.898308e-07,1.327016e+00
8.990000e+02,2.640444e-04,4.557101e-06,1.903975e-07,1.327001e+00
9.000000e+02,2.640444e-04,4.556996e-06,1.909573e-07,1.326985e+00
9.010000e+02,2.640445e-04,4.556892e-06,1.915139e-07,1.326970e+00
9.020000e+02,2.640448e-04,4.556788e-06,1.920514e-07,1.326955e+00
9.030000e+02,2.640452e-04,4.556685e-06,1.925490e-07,1.326939e+00
9.040000e+02,2.640457e-04,4.556581e-06,1.929857e-07,1.326924e+00
9.050000e+02,2.640464e-04,4.556478e-06,1.933404e-07,1.326908e+00
9.060000e+02,2.640473e-04,4.556375e-06,1.935931e-07,1.326893e+00
9.070000e+02,2.640482e-04,4.556272e-06,1.937274e-07,1.326878e+00
9.080000e+02,2.640493e-04,4.556169e-06,1.937287e-07,1.326862e+00
9.090000e+02,2.640505e-04,4.556066e-06,1.935824e-07,1.326847e+00
9.100000e+02,2.640517e-04,4.555964e-06,1.932738e-07,1.326832e+00
9.110000e+02,2.640529e-04,4.555862e-06,1.927991e-07,1.326816e+00
9.120000e+02,2.640541e-04,4.555760e-06,1.921982e-07,1.326801e+00
9.130000e+02,2.640552e-04,4.555658e-06,1.915220e-07,1.326786e+00
9.140000e+02,2.640563e-04,4.555556e-06,1.908216e-07,1.326770e+00
9.150000e+02,2.640575e-04,4.555454e-06,1.901363e-07,1.326755e+00
9.160000e+02,2.640586e-04,4.555353e-06,1.894559e-07,1.326740e+00
9.170000e+02,2.640599e-04,4.555251e-06,1.887571e-07,1.326725e+00
9.180000e+02,2.640613e-04,4.555150e-06,1.880163e-07,1.326709e+00
9.190000e+02,2.640627e-04,4.555049e-06,1.872098e-07,1.326694e+00
9.200000e+02,2.640643e-04,4.554948e-06,1.863138e-07,1.326679e+00
9.210000e+02,2.640660e-04,4.554848e-06,1.852997e-07,1.326664e+00
9.220000e+02,2.640679e-04,4.554747e-06,1.841193e-07,1.326648e+00
9.230000e+02,2.640698e-04,4.554647e-06,1.827198e-07,1.326633e+00
9.240000e+02,2.640718e-04,4.554547e-06,1.810478e-07,1.326618e+00
9.250000e+02,2.640738e-04,4.554447e-06,1.790498e-07,1.326603e+00
9.260000e+02,2.640756e-04,4.554347e-06,1.767067e-07,1.326588e+00
9.270000e+02,2.640771e-04,4.554247e-06,1.741380e-07,1.326572e+00
9.280000e+02,2.640782e-04,4.554147e-06,1.714984e-07,1.326557e+00
9.290000e+02,2.640790e-04,4.554047e-06,1.689432e-07,1.326542e+00
9.300000e+02,2.640797e-04,4.553948e-06,1.665929e-07,1.326527e+00
9.310000e+02,2.640803e-04,4.553848e-06,1.644263e-07,1.326512e+00
9.320000e+02,2.640809e-04,4.553749e-06,1.623862e-07,1.326497e+00
9.330000e+02,2.640816e-04,4.553650e-06,1.604155e-07,1.326482e+00
9.340000e+02,2.640823e-04,4.553551e-06,1.584566e-07,1.326467e+00
9.350000e+02,2.640832e-04,4.553452e-06,1.564517e-07,1.326451e+00
9.360000e+02,2.640841e-04,4.553353e-06,1.543471e-07,1.326436e+00
9.370000e+02,2.640850e-04,4.553254e-06,1.521064e-07,1.326421e+00
9.380000e+02,2.640859e-04,4.553156e-06,1.496971e-07,1.326406e+00
9.390000e+02,2.640867e-04,4.553057e-06,1.470868e-07,1.326391e+00
9.400000e+02,2.640874e-04,4.552959e-06,1.442428e-07,1.326376e+00
9.410000e+02,2.640876e-04,4.552861e-06,1.411793e-07,1.326361e+00
9.420000e+02,2.640873e-04,4.552762e-06,1.380978e-07,1.326346e+00
9.430000e+02,2.640865e-04,4.552664e-06,1.352477e-07,1.326331e+00
9.440000e+02,2.640852e-04,4.552566e-06,1.328795e-07,1.326316e+00
9.450000e+02,2.640837e-04,4.552468e-06,1.311842e-07,1.326301e+00
9.460000e+02,2.640823e-04,4.552370e-06,1.301088e-07,1.326286e+00
9.470000e+02,2.640812e-04,4.552272e-06,1.295317e-07,1.326271e+00
9.480000e+02,2.640804e-04,4.552175e-06,1.293282e-07,1.326256e+00
9.490000e+02,2.640800e-04,4.552077e-06,1.293734e-07,1.326241e+00
9.500000e+02,2.640800e-04,4.551980e-06,1.295418e-07,1.326226e+00
9.510000e+02,2.640805e-04,4.551883e-06,1.296903e-07,1.326211e+00
9.520000e+02,2.640812e-04,4.551786e-06,1.296602e-07,1.326196e+00
9.530000e+02,2.640821e-04,4.551689e-06,1.294851e-07,1.326181e+00
9.540000e+02,2.640830e-04,4.551593e-06,1.292515e-07,1.326166e+00
9.550000e+02,2.640839e-04,4.551496e-06,1.290462e-07,1.326151e+00
9.560000e+02,2.640850e-04,4.551400e-06,1.289309e-07,1.326136e+00
9.570000e+02,2.640863e-04,4.551304e-06,1.288655e-07,1.326121e+00
9.580000e+02,2.640879e-04,4.551208e-06,1.287843e-07,1.326106e+00
9.590000e+02,2.640896e-04,4.551112e-06,1.286211e-07,1.326091e+00
9.600000e+02,2.640916e-04,4.551016e-06,1.283096e-07,1.326076e+00
9.610000e+02,2.640938e-04,4.550921e-06,1.277961e-07,1.326061e+00
9.620000e+02,2.640961e-04,4.550825e-06,1.270762e-07,1.326046e+00
9.630000e+02,2.640984e-04,4.550730e-06,1.261581e-07,1.326031e+00
9.640000e+02,2.641007e-04,4.550635e-06,1.250499e-07,1.326016e+00
9.650000e+02,2.641030e-04,4.550540e-06,1.237599e-07,1.326001e+00
9.660000e+02,2.641053e-04,4.550445e-06,1.222938e-07,1.325986e+00
9.670000e+02,2.641075e-04,4.550350e-06,1.206609e-07,1.325971e+00
9.680000e+02,2.641095e-04,4.550255e-06,1.189202e-07,1.325957e+00
9.690000e+02,2.641114e-04,4.550160e-06,1.171441e-07,1.325942e+00
9.700000e+02,2.641131e-04,4.550065e-06,1.154051e-07,1.325927e+00
9.710000e+02,2.641147e-04,4.549971e-06,1.137695e-07,1.325912e+00
9.720000e+02,2.641164e-04,4.549876e-06,1.122620e-07,1.325897e+00
9.730000e+02,2.641180e-04,4.549782e-06,1.108398e-07,1.325882e+00
9.740000e+02,2.641198e-04,4.549687e-06,1.094443e-07,1.325867e+00
9.750000e+02,2.641216e-04,4.549593e-06,1.080169e-07,1.325852e+00
9.760000e+02,2.641235e-04,4.549499e-06,1.065149e-07,1.325837e+00
9.770000e+02,2.641254e-04,4.549405e-06,1.049605e-07,1.325823e+00
9.780000e+02,2.641272e-04,4.549311e-06,1.033923e-07,1.325808e+00
9.790000e+02,2.641290e-04,4.549217e-06,1.018490e-07,1.325793e+00
9.800000e+02,2.641308e-04,4.549124e-06,1.003696e-07,1.325778e+00
9.810000e+02,2.641326e-04,4.549030e-06,9.897172e-08,1.325763e+00
9.820000e+02,2.641347e-04,4.548937e-06,9.758799e-08,1.325748e+00
9.830000e+02,2.641368e-04,4.548843e-06,9.612938e-08,1.325733e+00
9.840000e+02,2.641391e-04,4.548750e-06,9.450651e-08,1.325719e+00
9.850000e+02,2.641413e-04,4.548657e-06,9.265702e-08,1.325704e+00
9.860000e+02,2.641435e-04,4.548564e-06,9.062818e-08,1.325689e+00
9.870000e+02,2.641454e-04,4.548471e-06,8.849581e-08,1.325674e+00
9.880000e+02,2.641472e-04,4.548378e-06,8.633623e-08,1.325659e+00
9.890000e+02,2.641488e-04,4.548285e-06,8.422609e-08,1.325644e+00
9.900000e+02,2.641502e-04,4.548192e-06,8.224234e-08,1.325630e+00
9.910000e+02,2.641516e-04,4.548099e-06,8.046115e-08,1.325615e+00
9.920000e+02,2.641529e-04,4.548006e-06,7.892381e-08,1.325600e+00
9.930000e+02,2.641544e-04,4.547914e-06,7.754737e-08,1.325585e+00
9.940000e+02,2.641561e-04,4.547821e-06,7.621771e-08,1.325570e+00
9.950000e+02,2.641580e-04,4.547729e-06,7.482023e-08,1.325555e+00
9.960000e+02,2.641600e-04,4.547636e-06,7.326910e-08,1.325541e+00
9.970000e+02,2.641619e-04,4.547544e-06,7.159508e-08,1.325526e+00
9.980000e+02,2.641637e-04,4.547452e-06,6.985835e-08,1.325511e+00
9.990000e+02,2.641654e-04,4.547360e-06,6.811931e-08,1.325496e+00
1.000000e+03,2.641671e-04,4.547268e-06,6.643862e-08,1.325481e+00
1.001000e+03,2.641687e-04,4.547176e-06,6.486359e-08,1.325467e+00
1.002000e+03,2.641702e-04,4.547084e-06,6.338733e-08,1.325452e+00
1.003000e+03,2.641719e-04,4.546992e-06,6.198931e-08,1.325437e+00
1.004000e+03,2.641736e-04,4.546901e-06,6.064894e-08,1.325422e+00
1.005000e+03,2.641754e-04,4.546809e-06,5.934551e-08,1.325407e+00
1.006000e+03,2.641772e-04,4.546718e-06,5.805795e-08,1.325393e+00
1.007000e+03,2.641791e-04,4.546626e-06,5.676383e-08,1.325378e+00
1.008000e+03,2.641811e-04,4.546535e-06,5.544035e-08,1.325363e+00
1.009000e+03,2.641831e-04,4.546443e-06,5.406459e-08,1.325348e+00
1.010000e+03,2.641851e-04,4.546352e-06,5.262021e-08,1.325333e+00
1.011000e+03,2.641872e-04,4.546261e-06,5.111713e-08,1.325319e+00
1.012000e+03,2.641891e-04,4.546170e-06,4.957072e-08,1.325304e+00
1.013000e+03,2.641911e-04,4.546079e-06,4.799615e-08,1.325289e+00
1.014000e+03,2.641930e-04,4.545988e-06,4.640860e-08,1.325274e+00
1.015000e+03,2.641948e-04,4.545897e-06,4.482334e-08,1.325259e+00
1.016000e+03,2.641965e-04,4.545807e-06,4.325659e-08,1.325245e+00
1.017000e+03,2.641982e-04,4.545716e-06,4.172817e-08,1.325230e+00
1.018000e+03,2.641998e-04,4.545625e-06,4.025888e-08,1.325215e+00
1.019000e+03,2.642014e-04,4.545534e-06,3.886960e-08,1.325200e+00
1.020000e+03,2.642029e-04,4.545444e-06,3.758129e-08,1.325185e+00
1.021000e+03,2.642044e-04,4.545353e-06,3.641435e-08,1.325171e+00
1.022000e+03,2.642059e-04,4.545263e-06,3.538084e-08,1.325156e+00
1.023000e+03,2.642074e-04,4.545173e-06,3.446881e-08,1.325141e+00
1.024000e+03,2.642090e-04,4.545082e-06,3.366037e-08,1.325126e+00
1.025000e+03,2.642107e-04,4.544992e-06,3.293759e-08,1.325111e+00
1.026000e+03,2.642125e-04,4.544902e-06,3.228220e-08,1.325097e+00
1.027000e+03,2.642143e-04,4.544812e-06,3.167491e-08,1.325082e+00
1.028000e+03,2.642163e-04,4.544722e-06,3.109614e-08,1.325067e+00
1.029000e+03,2.642184e-04,4.544632e-06,3.052618e-08,1.325052e+00
1.030000e+03,2.642205e-04,4.544542e-06,2.994530e-08,1.325038e+00
1.031000e+03,2.642227e-04,4.544452e-06,2.933842e-08,1.325023e+00
1.032000e+03,2.642250e-04,4.544363e-06,2.870958e-08,1.325008e+00
1.033000e+03,2.642272e-04,4.544273e-06,2.806758e-08,1.324993e+00
1.034000e+03,2.642295e-04,4.544183e-06,2.742129e-08,1.324978e+00
1.035000e+03,2.642318e-04,4.544094e-06,2.677958e-08,1.324964e+00
1.036000e+03,2.642341e-04,4.544004e-06,2.615146e-08,1.324949e+00
1.037000e+03,2.642364e-04,4.543915e-06,2.554629e-08,1.324934e+00
1.038000e+03,2.642387e-04,4.543826e-06,2.497351e-08,1.324919e+00
1.039000e+03,2.642410e-04,4.543736e-06,2.444262e-08,1.324904e+00
1.040000e+03,2.642433e-04,4.543647e-06,2.396317e-08,1.324890e+00
1.041000e+03,2.642457e-04,4.543558e-06,2.354164e-08,1.324875e+00
1.042000e+03,2.642482e-04,4.543469e-06,2.317228e-08,1.324860e+00
1.043000e+03,2.642506e-04,4.543380e-06,2.284620e-08,1.324845e+00
1.044000e+03,2.642532e-04,4.543291e-06,2.255451e-08,1.324830e+00
1.045000e+03,2.642558e-04,4.543202e-06,2.228828e-08,1.324816e+00
1.046000e+03,2.642586e-04,4.543113e-06,2.203806e-08,1.324801e+00
1.047000e+03,2.642614e-04,4.543025e-06,2.179256e-08,1.324786e+00
1.048000e+03,2.642642e-04,4.542936e-06,2.153997e-08,1.324771e+00
1.049000e+03,2.642672e-04,4.542847e-06,2.126845e-08,1.324756e+00
1.050000e+03,2.642702e-04,4.542759e-06,2.096610e-08,1.324741e+00
1.051000e+03,2.642732e-04,4.542670e-06,2.062470e-08,1.324727e+00
1.052000e+03,2.642763e-04,4.542582e-06,2.025085e-08,1.324712e+00
1.053000e+03,2.642793e-04,4.542493e-06,1.985494e-08,1.324697e+00
1.054000e+03,2.642824e-04,4.542405e-06,1.944736e-08,1.324682e+00
1.055000e+03,2.642855e-04,4.542317e-06,1.903855e-08,1.324667e+00
1.056000e+03,2.642886e-04,4.542228e-06,1.863763e-08,1.324653e+00
1.057000e+03,2.642917e-04,4.542140e-06,1.824824e-08,1.324638e+00
1.058000e+03,2.642949e-04,4.542052e-06,1.787268e-08,1.324623e+00
1.059000e+03,2.642980e-04,4.541964e-06,1.751324e-08,1.324608e+00
1.060000e+03,2.643012e-04,4.541876e-06,1.717089e-08,1.324593e+00
1.061000e+03,2.643044e-04,4.541788e-06,1.684219e-08,1.324578e+00
1.062000e+03,2.643077e-04,4.541700e-06,1.652622e-08,1.324564e+00
1.063000e+03,2.643110e-04,4.541612e-06,1.622300e-08,1.324549e+00
1.064000e+03,2.643143e-04,4.541524e-06,1.593256e-08,1.324534e+00
1.065000e+03,2.643177e-04,4.541436e-06,1.565494e-08,1.324519e+00
1.066000e+03,2.643211e-04,4.541348e-06,1.538940e-08,1.324504e+00
1.067000e+03,2.643245e-04,4.541261e-06,1.513206e-08,1.324489e+00
1.068000e+03,2.643280e-04,4.541173e-06,1.487826e-08,1.324474e+00
1.069000e+03,2.643315e-04,4.541085e-06,1.462335e-08,1.324460e+00
1.070000e+03,2.643351e-04,4.540998e-06,1.436293e-08,1.324445e+00
1.071000e+03,2.643387e-04,4.540910e-06,1.409429e-08,1.324430e+00
1.072000e+03,2.643423e-04,4.540823e-06,1.381667e-08,1.324415e+00
1.073000e+03,2.643460e-04,4.540735e-06,1.352970e-08,1.324400e+00
1.074000e+03,2.643497e-04,4.540648e-06,1.323302e-08,1.324385e+00
1.075000e+03,2.643535e-04,4.540560e-06,1.292628e-08,1.324370e+00
1.076000e+03,2.643572e-04,4.540473e-06,1.260968e-08,1.324355e+00
1.077000e+03,2.643610e-04,4.540386e-06,1.228572e-08,1.324341e+00
1.078000e+03,2.643648e-04,4.540299e-06,1.195745e-08,1.324326e+00
1.079000e+03,2.643686e-04,4.540211e-06,1.162796e-08,1.324311e+00
1.080000e+03,2.643724e-04,4.540124e-06,1.130109e-08,1.324296e+00
1.081000e+03,2.643762e-04,4.540037e-06,1.098301e-08,1.324281e+00
1.082000e+03,2.643800e-04,4.539950e-06,1.067778e-08,1.324266e+00
1.083000e+03,2.643839e-04,4.539863e-06,1.038879e-08,1.324251e+00
1.084000e+03,2.643878e-04,4.539776e-06,1.011942e-08,1.324236e+00
1.085000e+03,2.643917e-04,4.539689e-06,9.873054e-09,1.324221e+00
1.086000e+03,2.643956e-04,4.539602e-06,9.652774e-09,1.324206e+00
1.087000e+03,2.643996e-04,4.539515e-06,9.460287e-09,1.324192e+00
1.088000e+03,2.644036e-04,4.539428e-06,9.296971e-09,1.324177e+00
1.089000e+03,2.644076e-04,4.539341e-06,9.164204e-09,1.324162e+00
1.090000e+03,2.644117e-04,4.539254e-06,9.061844e-09,1.324147e+00
1.091000e+03,2.644159e-04,4.539168e-06,8.984000e-09,1.324132e+00
1.092000e+03,2.644201e-04,4.539081e-06,8.924721e-09,1.324117e+00
1.093000e+03,2.644245e-04,4.538994e-06,8.878412e-09,1.324102e+00
1.094000e+03,2.644289e-04,4.538908e-06,8.839451e-09,1.324087e+00
1.095000e+03,2.644334e-04,4.538821e-06,8.802201e-09,1.324072e+00
1.096000e+03,2.644381e-04,4.538734e-06,8.761304e-09,1.324057e+00
1.097000e+03,2.644430e-04,4.538648e-06,8.712588e-09,1.324042e+00
1.098000e+03,2.644481e-04,4.538562e-06,8.652171e-09,1.324027e+00
1.099000e+03,2.644537e-04,4.538475e-06,8.576155e-09,1.324012e+00
1.100000e+03,2.644606e-04,4.538389e-06,8.480755e-09,1.323997e+00


==> anc/05-Bprime.csv <==
"wavelength derivative of real refractive increment of hemoglobin solutions from Kramers-Kronig relations"
"vacuum wavelength lambda/nm","oxygenated B'(lambda)/(L/(g nm))","standard deviation std(B'(lambda))/(L/(g nm))","deoxygenated B^deoxy'(lambda)/(L/(g nm))","standard deviation std(B^deoxy'(lambda))/(L/(g nm))"
2.500000e+02,-1.865747e-06,4.542390e-08,-1.782593e-06,5.481299e-08
2.510000e+02,-1.825685e-06,3.641649e-08,-1.737530e-06,4.436444e-08
2.520000e+02,-1.741109e-06,2.928020e-08,-1.648795e-06,3.497531e-08
2.530000e+02,-1.652684e-06,2.781324e-08,-1.563802e-06,3.246025e-08
2.540000e+02,-1.565711e-06,2.722942e-08,-1.483116e-06,3.121761e-08
2.550000e+02,-1.480537e-06,2.696776e-08,-1.406159e-06,3.045892e-08
2.560000e+02,-1.397366e-06,2.687531e-08,-1.332665e-06,2.994485e-08
2.570000e+02,-1.316428e-06,2.689491e-08,-1.262545e-06,2.957803e-08
2.580000e+02,-1.238041e-06,2.699781e-08,-1.195863e-06,2.930929e-08
2.590000e+02,-1.162765e-06,2.716512e-08,-1.132951e-06,2.910893e-08
2.600000e+02,-1.091598e-06,2.738204e-08,-1.074583e-06,2.895641e-08
2.610000e+02,-1.025209e-06,2.763559e-08,-1.021221e-06,2.883713e-08
2.620000e+02,-9.630521e-07,2.791643e-08,-9.721574e-07,2.874382e-08
2.630000e+02,-9.042132e-07,2.821662e-08,-9.263163e-07,2.867217e-08
2.640000e+02,-8.481652e-07,2.852932e-08,-8.829492e-07,2.861911e-08
2.650000e+02,-7.945406e-07,2.884803e-08,-8.413684e-07,2.858207e-08
2.660000e+02,-7.431456e-07,2.916615e-08,-8.011264e-07,2.855830e-08
2.670000e+02,-6.941005e-07,2.947641e-08,-7.623377e-07,2.854329e-08
2.680000e+02,-6.476954e-07,2.977126e-08,-7.253497e-07,2.853204e-08
2.690000e+02,-6.043532e-07,3.004313e-08,-6.905191e-07,2.851957e-08
2.700000e+02,-5.648279e-07,3.028498e-08,-6.584186e-07,2.850120e-08
2.710000e+02,-5.295641e-07,3.049088e-08,-6.293305e-07,2.847354e-08
2.720000e+02,-4.979480e-07,3.065890e-08,-6.026230e-07,2.843705e-08
2.730000e+02,-4.690047e-07,3.078865e-08,-5.773099e-07,2.839356e-08
2.740000e+02,-4.419585e-07,3.088049e-08,-5.524266e-07,2.834529e-08
2.750000e+02,-4.159232e-07,3.093465e-08,-5.266391e-07,2.829407e-08
2.760000e+02,-3.903666e-07,3.095049e-08,-4.991550e-07,2.823973e-08
2.770000e+02,-3.657411e-07,3.092387e-08,-4.708428e-07,2.817523e-08
2.780000e+02,-3.428707e-07,3.084949e-08,-4.431600e-07,2.809118e-08
2.790000e+02,-3.224768e-07,3.072157e-08,-4.172684e-07,2.797737e-08
2.800000e+02,-3.054749e-07,3.053466e-08,-3.944593e-07,2.782366e-08
2.810000e+02,-2.924549e-07,3.028448e-08,-3.756584e-07,2.762121e-08
2.820000e+02,-2.830027e-07,2.997081e-08,-3.607167e-07,2.736598e-08
2.830000e+02,-2.763572e-07,2.959477e-08,-3.491800e-07,2.705554e-08
2.840000e+02,-2.719093e-07,2.915796e-08,-3.410298e-07,2.668788e-08
2.850000e+02,-2.688762e-07,2.866154e-08,-3.366089e-07,2.626135e-08
2.860000e+02,-2.669904e-07,2.810524e-08,-3.362352e-07,2.577503e-08
2.870000e+02,-2.673974e-07,2.748409e-08,-3.398790e-07,2.523026e-08
2.880000e+02,-2.719555e-07,2.679189e-08,-3.475390e-07,2.462919e-08
2.890000e+02,-2.830870e-07,2.602317e-08,-3.598293e-07,2.397473e-08
2.900000e+02,-3.048837e-07,2.517695e-08,-3.783498e-07,2.327174e-08
2.910000e+02,-3.395918e-07,2.426173e-08,-4.038414e-07,2.252991e-08
2.920000e+02,-3.835026e-07,2.330896e-08,-4.341323e-07,2.177098e-08
2.930000e+02,-4.307619e-07,2.235439e-08,-4.659727e-07,2.101911e-08
2.940000e+02,-4.763518e-07,2.143277e-08,-4.964083e-07,2.029778e-08
2.950000e+02,-5.142426e-07,2.057002e-08,-5.217472e-07,1.962625e-08
2.960000e+02,-5.404189e-07,1.978224e-08,-5.394958e-07,1.901791e-08
2.970000e+02,-5.568513e-07,1.907144e-08,-5.508176e-07,1.847501e-08
2.980000e+02,-5.674731e-07,1.843895e-08,-5.580493e-07,1.799800e-08
2.990000e+02,-5.746441e-07,1.788226e-08,-5.624770e-07,1.758533e-08
3.000000e+02,-5.802598e-07,1.739902e-08,-5.649502e-07,1.723521e-08
3.010000e+02,-5.854643e-07,1.698771e-08,-5.659883e-07,1.694626e-08
3.020000e+02,-5.897681e-07,1.664854e-08,-5.655567e-07,1.671814e-08
3.030000e+02,-5.920292e-07,1.638158e-08,-5.633783e-07,1.655077e-08
3.040000e+02,-5.911617e-07,1.618742e-08,-5.591410e-07,1.644426e-08
3.050000e+02,-5.856215e-07,1.606483e-08,-5.523269e-07,1.639830e-08
3.060000e+02,-5.744872e-07,1.601264e-08,-5.426225e-07,1.641230e-08
3.070000e+02,-5.588131e-07,1.602856e-08,-5.304176e-07,1.648430e-08
3.080000e+02,-5.403094e-07,1.611008e-08,-5.163062e-07,1.661195e-08
3.090000e+02,-5.202126e-07,1.625216e-08,-5.006058e-07,1.679196e-08
3.100000e+02,-4.997237e-07,1.644918e-08,-4.834254e-07,1.702040e-08
3.110000e+02,-4.797016e-07,1.669492e-08,-4.649451e-07,1.729289e-08
3.120000e+02,-4.601337e-07,1.698390e-08,-4.456687e-07,1.760400e-08
3.130000e+02,-4.407348e-07,1.731091e-08,-4.262545e-07,1.794772e-08
3.140000e+02,-4.215148e-07,1.767175e-08,-4.074707e-07,1.831770e-08
3.150000e+02,-4.027122e-07,1.806270e-08,-3.904624e-07,1.870820e-08
3.160000e+02,-3.844993e-07,1.848014e-08,-3.759441e-07,1.911428e-08
3.170000e+02,-3.667264e-07,1.892115e-08,-3.632532e-07,1.953506e-08
3.180000e+02,-3.491385e-07,1.938307e-08,-3.512445e-07,1.997118e-08
3.190000e+02,-3.315566e-07,1.986355e-08,-3.390102e-07,2.042426e-08
3.200000e+02,-3.137836e-07,2.036012e-08,-3.254911e-07,2.089559e-08
3.210000e+02,-2.957246e-07,2.087014e-08,-3.100373e-07,2.138556e-08
3.220000e+02,-2.775560e-07,2.139022e-08,-2.931695e-07,2.189083e-08
3.230000e+02,-2.595587e-07,2.191661e-08,-2.758054e-07,2.240665e-08
3.240000e+02,-2.419899e-07,2.244527e-08,-2.585855e-07,2.292725e-08
3.250000e+02,-2.251654e-07,2.297224e-08,-2.420975e-07,2.344664e-08
3.260000e+02,-2.093215e-07,2.349367e-08,-2.268186e-07,2.395891e-08
3.270000e+02,-1.944378e-07,2.400660e-08,-2.129527e-07,2.445917e-08
3.280000e+02,-1.804295e-07,2.450838e-08,-2.006766e-07,2.494281e-08
3.290000e+02,-1.673479e-07,2.499661e-08,-1.904730e-07,2.540562e-08
3.300000e+02,-1.553889e-07,2.546919e-08,-1.833012e-07,2.584420e-08
3.310000e+02,-1.446741e-07,2.592432e-08,-1.797483e-07,2.625680e-08
3.320000e+02,-1.350301e-07,2.636136e-08,-1.790985e-07,2.664684e-08
3.330000e+02,-1.261902e-07,2.678007e-08,-1.802204e-07,2.701949e-08
3.340000e+02,-1.179730e-07,2.718043e-08,-1.823592e-07,2.738073e-08
3.350000e+02,-1.102184e-07,2.756247e-08,-1.848903e-07,2.773666e-08
3.360000e+02,-1.028015e-07,2.792613e-08,-1.873057e-07,2.809322e-08
3.370000e+02,-9.567603e-08,2.827109e-08,-1.893189e-07,2.845556e-08
3.380000e+02,-8.880084e-08,2.859692e-08,-1.906765e-07,2.882863e-08
3.390000e+02,-8.202794e-08,2.890302e-08,-1.909129e-07,2.921710e-08
3.400000e+02,-7.502528e-08,2.918846e-08,-1.892272e-07,2.962507e-08
3.410000e+02,-6.763924e-08,2.945163e-08,-1.850691e-07,3.005561e-08
3.420000e+02,-6.029831e-08,2.968872e-08,-1.787781e-07,3.050841e-08
3.430000e+02,-5.364483e-08,2.989512e-08,-1.709475e-07,3.098207e-08
3.440000e+02,-4.824333e-08,3.006593e-08,-1.618064e-07,3.147451e-08
3.450000e+02,-4.475635e-08,3.019636e-08,-1.512916e-07,3.198316e-08
3.460000e+02,-4.369677e-08,3.028222e-08,-1.394316e-07,3.250487e-08
3.470000e+02,-4.510028e-08,3.032136e-08,-1.266946e-07,3.303466e-08
3.480000e+02,-4.890794e-08,3.031228e-08,-1.137049e-07,3.356689e-08
3.490000e+02,-5.540548e-08,3.025403e-08,-1.010234e-07,3.409561e-08
3.500000e+02,-6.532314e-08,3.014650e-08,-8.930825e-08,3.461494e-08
3.510000e+02,-7.910348e-08,2.999111e-08,-7.905714e-08,3.511955e-08
3.520000e+02,-9.612408e-08,2.979365e-08,-7.027682e-08,3.560604e-08
3.530000e+02,-1.154332e-07,2.956125e-08,-6.285393e-08,3.607166e-08
3.540000e+02,-1.364115e-07,2.930167e-08,-5.695633e-08,3.651405e-08
3.550000e+02,-1.585763e-07,2.902281e-08,-5.307995e-08,3.693134e-08
3.560000e+02,-1.815430e-07,2.873244e-08,-5.151084e-08,3.732266e-08
3.570000e+02,-2.050847e-07,2.843788e-08,-5.176359e-08,3.769032e-08
3.580000e+02,-2.290186e-07,2.814630e-08,-5.308665e-08,3.803766e-08
3.590000e+02,-2.530797e-07,2.786473e-08,-5.486280e-08,3.836835e-08
3.600000e+02,-2.768802e-07,2.759979e-08,-5.636870e-08,3.868577e-08
3.610000e+02,-3.001322e-07,2.735771e-08,-5.715326e-08,3.899238e-08
3.620000e+02,-3.228860e-07,2.714367e-08,-5.753979e-08,3.928772e-08
3.630000e+02,-3.453003e-07,2.696260e-08,-5.812367e-08,3.957036e-08
3.640000e+02,-3.674383e-07,2.681920e-08,-5.935600e-08,3.983857e-08
3.650000e+02,-3.893329e-07,2.671816e-08,-6.172899e-08,4.009073e-08
3.660000e+02,-4.109746e-07,2.666423e-08,-6.557635e-08,4.032580e-08
3.670000e+02,-4.322653e-07,2.666233e-08,-7.078037e-08,4.054454e-08
3.680000e+02,-4.530740e-07,2.671740e-08,-7.708993e-08,4.074825e-08
3.690000e+02,-4.732800e-07,2.683445e-08,-8.442295e-08,4.093858e-08
3.700000e+02,-4.927540e-07,2.701844e-08,-9.282845e-08,4.111734e-08
3.710000e+02,-5.113915e-07,2.727432e-08,-1.023274e-07,4.128663e-08
3.720000e+02,-5.291602e-07,2.760700e-08,-1.127753e-07,4.144929e-08
3.730000e+02,-5.460689e-07,2.802147e-08,-1.239788e-07,4.160837e-08
3.740000e+02,-5.621852e-07,2.852298e-08,-1.357954e-07,4.176705e-08
3.750000e+02,-5.777292e-07,2.911755e-08,-1.480865e-07,4.192850e-08
3.760000e+02,-5.927288e-07,2.981161e-08,-1.607740e-07,4.209576e-08
3.770000e+02,-6.066205e-07,3.061275e-08,-1.739239e-07,4.227146e-08
3.780000e+02,-6.185973e-07,3.152891e-08,-1.876758e-07,4.245818e-08
3.790000e+02,-6.278263e-07,3.256838e-08,-2.022171e-07,4.265852e-08
3.800000e+02,-6.331735e-07,3.373859e-08,-2.178746e-07,4.287548e-08
3.810000e+02,-6.338814e-07,3.504669e-08,-2.348569e-07,4.311259e-08
3.820000e+02,-6.303871e-07,3.649779e-08,-2.529562e-07,4.337507e-08
3.830000e+02,-6.235294e-07,3.809627e-08,-2.718688e-07,4.366862e-08
3.840000e+02,-6.138944e-07,3.984540e-08,-2.915498e-07,4.399952e-08
3.850000e+02,-6.021233e-07,4.174866e-08,-3.122623e-07,4.437479e-08
3.860000e+02,-5.885476e-07,4.380977e-08,-3.340552e-07,4.480236e-08
3.870000e+02,-5.726679e-07,4.603437e-08,-3.562133e-07,4.529272e-08
3.880000e+02,-5.537015e-07,4.842890e-08,-3.777455e-07,4.585707e-08
3.890000e+02,-5.310814e-07,5.100076e-08,-3.977602e-07,4.650692e-08
3.900000e+02,-5.043445e-07,5.375783e-08,-4.152111e-07,4.725329e-08
3.910000e+02,-4.729935e-07,5.670824e-08,-4.293263e-07,4.810647e-08
3.920000e+02,-4.364133e-07,5.986054e-08,-4.401652e-07,4.907427e-08
3.930000e+02,-3.939019e-07,6.322352e-08,-4.480481e-07,5.016393e-08
3.940000e+02,-3.446922e-07,6.680624e-08,-4.530721e-07,5.138221e-08
3.950000e+02,-2.879043e-07,7.061795e-08,-4.552872e-07,5.273614e-08
3.960000e+02,-2.225344e-07,7.466810e-08,-4.545146e-07,5.423316e-08
3.970000e+02,-1.474380e-07,7.896627e-08,-4.500514e-07,5.588202e-08
3.980000e+02,-6.120922e-08,8.352231e-08,-4.408742e-07,5.769193e-08
3.990000e+02,3.807473e-08,8.834630e-08,-4.255644e-07,5.967187e-08
4.000000e+02,1.531798e-07,9.344824e-08,-4.017633e-07,6.182877e-08
4.010000e+02,2.870030e-07,9.883751e-08,-3.680252e-07,6.416709e-08
4.020000e+02,4.418937e-07,1.045188e-07,-3.259418e-07,6.668127e-08
4.030000e+02,6.212683e-07,1.104965e-07,-2.780960e-07,6.936194e-08
4.040000e+02,8.333065e-07,1.167739e-07,-2.262746e-07,7.219694e-08
4.050000e+02,1.094927e-06,1.233492e-07,-1.721003e-07,7.517338e-08
4.060000e+02,1.415101e-06,1.301918e-07,-1.168814e-07,7.827865e-08
4.070000e+02,1.776161e-06,1.371427e-07,-6.118818e-08,8.150285e-08
4.080000e+02,2.151450e-06,1.439849e-07,-5.626114e-09,8.483697e-08
4.090000e+02,2.520305e-06,1.504792e-07,4.783612e-08,8.827355e-08
4.100000e+02,2.861743e-06,1.563771e-07,9.480432e-08,9.180951e-08
4.110000e+02,3.159088e-06,1.614434e-07,1.334050e-07,9.545108e-08
4.120000e+02,3.407526e-06,1.655103e-07,1.698324e-07,9.923642e-08
4.130000e+02,3.604478e-06,1.684314e-07,2.134727e-07,1.032147e-07
4.140000e+02,3.738291e-06,1.700540e-07,2.736530e-07,1.074387e-07
4.150000e+02,3.785016e-06,1.702181e-07,3.631054e-07,1.119564e-07
4.160000e+02,3.728740e-06,1.688186e-07,4.899780e-07,1.168014e-07
4.170000e+02,3.583238e-06,1.659404e-07,6.480711e-07,1.219485e-07
4.180000e+02,3.370635e-06,1.617273e-07,8.262738e-07,1.273511e-07
4.190000e+02,3.100667e-06,1.563189e-07,1.015737e-06,1.329539e-07
4.200000e+02,2.773211e-06,1.498530e-07,1.205245e-06,1.387047e-07
4.210000e+02,2.391353e-06,1.424990e-07,1.391134e-06,1.445745e-07
4.220000e+02,1.973262e-06,1.345173e-07,1.590199e-06,1.506225e-07
4.230000e+02,1.542858e-06,1.261919e-07,1.830102e-06,1.569461e-07
4.240000e+02,1.123575e-06,1.178011e-07,2.149494e-06,1.636608e-07
4.250000e+02,7.455216e-07,1.095999e-07,2.617095e-06,1.708884e-07
4.260000e+02,4.297777e-07,1.017791e-07,3.266876e-06,1.786365e-07
4.270000e+02,1.692920e-07,9.439579e-08,4.022921e-06,1.863393e-07
4.280000e+02,-5.139199e-08,8.748016e-08,4.767942e-06,1.931361e-07
4.290000e+02,-2.375873e-07,8.105304e-08,5.393000e-06,1.980376e-07
4.300000e+02,-3.875093e-07,7.512569e-08,5.757046e-06,1.999532e-07
4.310000e+02,-5.001362e-07,6.969758e-08,5.767287e-06,1.980624e-07
4.320000e+02,-5.813941e-07,6.474239e-08,5.479356e-06,1.925854e-07
4.330000e+02,-6.390805e-07,6.023023e-08,4.994571e-06,1.840945e-07
4.340000e+02,-6.781642e-07,5.612727e-08,4.364968e-06,1.731210e-07
4.350000e+02,-7.021960e-07,5.239917e-08,3.612549e-06,1.601665e-07
4.360000e+02,-7.140163e-07,4.901263e-08,2.760322e-06,1.457925e-07
4.370000e+02,-7.157779e-07,4.593588e-08,1.853690e-06,1.307241e-07
4.380000e+02,-7.093704e-07,4.313812e-08,9.481869e-07,1.157281e-07
4.390000e+02,-6.969231e-07,4.059015e-08,1.055036e-07,1.015334e-07
4.400000e+02,-6.811001e-07,3.826539e-08,-5.873500e-07,8.869885e-08
4.410000e+02,-6.639915e-07,3.613898e-08,-1.072012e-06,7.745100e-08
4.420000e+02,-6.458941e-07,3.418997e-08,-1.381806e-06,6.765043e-08
4.430000e+02,-6.265987e-07,3.239863e-08,-1.578635e-06,5.918593e-08
4.440000e+02,-6.066811e-07,3.074804e-08,-1.695819e-06,5.191715e-08
4.450000e+02,-5.874654e-07,2.922393e-08,-1.752512e-06,4.569223e-08
4.460000e+02,-5.699522e-07,2.781315e-08,-1.762618e-06,4.036766e-08
4.470000e+02,-5.537865e-07,2.650534e-08,-1.736194e-06,3.580850e-08
4.480000e+02,-5.382383e-07,2.529099e-08,-1.681617e-06,3.189055e-08
4.490000e+02,-5.231552e-07,2.416271e-08,-1.607819e-06,2.851208e-08
4.500000e+02,-5.088324e-07,2.311461e-08,-1.525685e-06,2.560509e-08
4.510000e+02,-4.954601e-07,2.214137e-08,-1.443513e-06,2.311279e-08
4.520000e+02,-4.826362e-07,2.123870e-08,-1.361961e-06,2.096673e-08
4.530000e+02,-4.697638e-07,2.040259e-08,-1.279400e-06,1.909514e-08
4.540000e+02,-4.563542e-07,1.962949e-08,-1.197122e-06,1.745330e-08
4.550000e+02,-4.418031e-07,1.891522e-08,-1.118892e-06,1.602071e-08
4.560000e+02,-4.258030e-07,1.825543e-08,-1.047637e-06,1.477918e-08
4.570000e+02,-4.088745e-07,1.764480e-08,-9.824265e-07,1.369800e-08
4.580000e+02,-3.918620e-07,1.707781e-08,-9.212938e-07,1.274366e-08
4.590000e+02,-3.755796e-07,1.654847e-08,-8.640011e-07,1.189755e-08
4.600000e+02,-3.611195e-07,1.605177e-08,-8.117014e-07,1.115279e-08
4.610000e+02,-3.491878e-07,1.558310e-08,-7.652402e-07,1.050231e-08
4.620000e+02,-3.392848e-07,1.513971e-08,-7.236481e-07,9.931887e-09
4.630000e+02,-3.305223e-07,1.471949e-08,-6.854747e-07,9.425781e-09
4.640000e+02,-3.223331e-07,1.432173e-08,-6.500482e-07,8.974796e-09
4.650000e+02,-3.142292e-07,1.394589e-08,-6.171974e-07,8.573696e-09
4.660000e+02,-3.058990e-07,1.359145e-08,-5.868161e-07,8.217995e-09
4.670000e+02,-2.974302e-07,1.325738e-08,-5.585709e-07,7.902593e-09
4.680000e+02,-2.890555e-07,1.294257e-08,-5.321092e-07,7.622591e-09
4.690000e+02,-2.809424e-07,1.264553e-08,-5.072758e-07,7.374610e-09
4.700000e+02,-2.732746e-07,1.236483e-08,-4.840852e-07,7.156446e-09
4.710000e+02,-2.661719e-07,1.209910e-08,-4.625409e-07,6.965878e-09
4.720000e+02,-2.595668e-07,1.184725e-08,-4.424692e-07,6.800105e-09
4.730000e+02,-2.533361e-07,1.160829e-08,-4.236664e-07,6.656319e-09
4.740000e+02,-2.474193e-07,1.138149e-08,-4.060494e-07,6.532532e-09
4.750000e+02,-2.417932e-07,1.116621e-08,-3.896425e-07,6.427396e-09
4.760000e+02,-2.364441e-07,1.096187e-08,-3.744530e-07,6.339492e-09
4.770000e+02,-2.313559e-07,1.076793e-08,-3.603525e-07,6.267078e-09
4.780000e+02,-2.265186e-07,1.058385e-08,-3.471845e-07,6.208431e-09
4.790000e+02,-2.219450e-07,1.040919e-08,-3.348699e-07,6.162352e-09
4.800000e+02,-2.176827e-07,1.024361e-08,-3.233922e-07,6.128007e-09
4.810000e+02,-2.137523e-07,1.008682e-08,-3.127308e-07,6.104592e-09
4.820000e+02,-2.100791e-07,9.938711e-09,-3.028015e-07,6.091258e-09
4.830000e+02,-2.065537e-07,9.799204e-09,-2.935088e-07,6.087222e-09
4.840000e+02,-2.030740e-07,9.668270e-09,-2.848004e-07,6.091978e-09
4.850000e+02,-1.995058e-07,9.545748e-09,-2.766633e-07,6.105250e-09
4.860000e+02,-1.957690e-07,9.431414e-09,-2.690744e-07,6.126790e-09
4.870000e+02,-1.919441e-07,9.324782e-09,-2.619527e-07,6.156362e-09
4.880000e+02,-1.881680e-07,9.225287e-09,-2.552001e-07,6.193779e-09
4.890000e+02,-1.845508e-07,9.132219e-09,-2.487339e-07,6.238992e-09
4.900000e+02,-1.812176e-07,9.044921e-09,-2.424676e-07,6.291964e-09
4.910000e+02,-1.782529e-07,8.962776e-09,-2.363365e-07,6.352713e-09
4.920000e+02,-1.756227e-07,8.885375e-09,-2.303341e-07,6.421284e-09
4.930000e+02,-1.732549e-07,8.812373e-09,-2.244737e-07,6.497717e-09
4.940000e+02,-1.711092e-07,8.743554e-09,-2.187558e-07,6.581971e-09
4.950000e+02,-1.691520e-07,8.678707e-09,-2.131784e-07,6.673991e-09
4.960000e+02,-1.673749e-07,8.617617e-09,-2.077315e-07,6.773713e-09
4.970000e+02,-1.658263e-07,8.560000e-09,-2.023851e-07,6.881078e-09
4.980000e+02,-1.645833e-07,8.505571e-09,-1.970994e-07,6.996032e-09
4.990000e+02,-1.637413e-07,8.454078e-09,-1.918252e-07,7.118505e-09
5.000000e+02,-1.634487e-07,8.405462e-09,-1.864877e-07,7.248333e-09
5.010000e+02,-1.638101e-07,8.359789e-09,-1.810386e-07,7.385337e-09
5.020000e+02,-1.647750e-07,8.317473e-09,-1.755173e-07,7.529197e-09
5.030000e+02,-1.662574e-07,8.279075e-09,-1.699892e-07,7.679510e-09
5.040000e+02,-1.682630e-07,8.245478e-09,-1.644878e-07,7.835713e-09
5.050000e+02,-1.708982e-07,8.217945e-09,-1.590223e-07,7.997131e-09
5.060000e+02,-1.742192e-07,8.197927e-09,-1.536143e-07,8.163046e-09
5.070000e+02,-1.780781e-07,8.187292e-09,-1.483328e-07,8.332633e-09
5.080000e+02,-1.822727e-07,8.188037e-09,-1.432714e-07,8.505021e-09
5.090000e+02,-1.866943e-07,8.202493e-09,-1.385459e-07,8.679343e-09
5.100000e+02,-1.913148e-07,8.233282e-09,-1.343356e-07,8.854904e-09
5.110000e+02,-1.960774e-07,8.283133e-09,-1.307583e-07,9.031137e-09
5.120000e+02,-2.007946e-07,8.354993e-09,-1.277269e-07,9.208029e-09
5.130000e+02,-2.052409e-07,8.451883e-09,-1.250954e-07,9.385792e-09
5.140000e+02,-2.092469e-07,8.577083e-09,-1.227989e-07,9.564915e-09
5.150000e+02,-2.126927e-07,8.734156e-09,-1.208341e-07,9.746069e-09
5.160000e+02,-2.154069e-07,8.926784e-09,-1.191819e-07,9.930034e-09
5.170000e+02,-2.170639e-07,9.158898e-09,-1.177391e-07,1.011786e-08
5.180000e+02,-2.172479e-07,9.434568e-09,-1.163736e-07,1.031072e-08
5.190000e+02,-2.154579e-07,9.757936e-09,-1.149646e-07,1.050983e-08
5.200000e+02,-2.109768e-07,1.013272e-08,-1.133700e-07,1.071637e-08
5.210000e+02,-2.032346e-07,1.056276e-08,-1.114874e-07,1.093145e-08
5.220000e+02,-1.922193e-07,1.105108e-08,-1.093320e-07,1.115586e-08
5.230000e+02,-1.779981e-07,1.160015e-08,-1.069569e-07,1.139026e-08
5.240000e+02,-1.601281e-07,1.221105e-08,-1.043864e-07,1.163527e-08
5.250000e+02,-1.374590e-07,1.288305e-08,-1.016395e-07,1.189147e-08
5.260000e+02,-1.093517e-07,1.361456e-08,-9.871343e-08,1.215951e-08
5.270000e+02,-7.698607e-08,1.439827e-08,-9.555459e-08,1.244018e-08
5.280000e+02,-4.212356e-08,1.522327e-08,-9.209002e-08,1.273434e-08
5.290000e+02,-6.037181e-09,1.607567e-08,-8.825876e-08,1.304287e-08
5.300000e+02,3.008741e-08,1.694049e-08,-8.400844e-08,1.336674e-08
5.310000e+02,6.536365e-08,1.780266e-08,-7.926289e-08,1.370696e-08
5.320000e+02,9.961725e-08,1.864966e-08,-7.388767e-08,1.406468e-08
5.330000e+02,1.329076e-07,1.946998e-08,-6.770082e-08,1.444110e-08
5.340000e+02,1.651139e-07,2.025257e-08,-6.043763e-08,1.483737e-08
5.350000e+02,1.960501e-07,2.098636e-08,-5.165766e-08,1.525433e-08
5.360000e+02,2.254172e-07,2.166004e-08,-4.106490e-08,1.569233e-08
5.370000e+02,2.526845e-07,2.226136e-08,-2.886810e-08,1.614982e-08
5.380000e+02,2.771812e-07,2.277763e-08,-1.540716e-08,1.662454e-08
5.390000e+02,2.981137e-07,2.319591e-08,-7.716042e-10,1.711369e-08
5.400000e+02,3.144086e-07,2.350319e-08,1.519600e-08,1.761406e-08
5.410000e+02,3.250877e-07,2.368729e-08,3.252318e-08,1.812182e-08
5.420000e+02,3.296795e-07,2.373949e-08,5.073257e-08,1.863094e-08
5.430000e+02,3.276216e-07,2.365196e-08,6.916969e-08,1.913451e-08
5.440000e+02,3.172878e-07,2.341697e-08,8.725868e-08,1.962522e-08
5.450000e+02,2.952865e-07,2.302815e-08,1.043352e-07,2.009572e-08
5.460000e+02,2.597213e-07,2.248895e-08,1.199043e-07,2.053920e-08
5.470000e+02,2.137927e-07,2.183049e-08,1.339763e-07,2.095110e-08
5.480000e+02,1.623863e-07,2.109139e-08,1.466990e-07,2.132759e-08
5.490000e+02,1.092019e-07,2.031008e-08,1.579955e-07,2.166509e-08
5.500000e+02,5.799706e-08,1.952221e-08,1.675817e-07,2.196015e-08
5.510000e+02,1.148935e-08,1.875731e-08,1.752343e-07,2.220980e-08
5.520000e+02,-3.035105e-08,1.803272e-08,1.810395e-07,2.241269e-08
5.530000e+02,-6.836680e-08,1.736301e-08,1.851403e-07,2.256802e-08
5.540000e+02,-1.023554e-07,1.676086e-08,1.874468e-07,2.267512e-08
5.550000e+02,-1.312305e-07,1.623668e-08,1.875861e-07,2.273359e-08
5.560000e+02,-1.541929e-07,1.579855e-08,1.853701e-07,2.274405e-08
5.570000e+02,-1.717984e-07,1.545009e-08,1.812899e-07,2.271042e-08
5.580000e+02,-1.849920e-07,1.519431e-08,1.760662e-07,2.263767e-08
5.590000e+02,-1.942550e-07,1.503351e-08,1.702925e-07,2.253095e-08
5.600000e+02,-1.998959e-07,1.497033e-08,1.646416e-07,2.239525e-08
5.610000e+02,-2.019302e-07,1.500796e-08,1.595611e-07,2.223461e-08
5.620000e+02,-1.997965e-07,1.515098e-08,1.548656e-07,2.205028e-08
5.630000e+02,-1.926115e-07,1.540468e-08,1.501592e-07,2.184260e-08
5.640000e+02,-1.792616e-07,1.577500e-08,1.452028e-07,2.161175e-08
5.650000e+02,-1.580716e-07,1.626776e-08,1.397961e-07,2.135789e-08
5.660000e+02,-1.275972e-07,1.688913e-08,1.338062e-07,2.108146e-08
5.670000e+02,-8.750372e-08,1.764216e-08,1.272534e-07,2.078357e-08
5.680000e+02,-3.731283e-08,1.852870e-08,1.201941e-07,2.046558e-08
5.690000e+02,2.565530e-08,1.954846e-08,1.125835e-07,2.012894e-08
5.700000e+02,1.077746e-07,2.069861e-08,1.042386e-07,1.977529e-08
5.710000e+02,2.120081e-07,2.196984e-08,9.509585e-08,1.940686e-08
5.720000e+02,3.300307e-07,2.330042e-08,8.549026e-08,1.902761e-08
5.730000e+02,4.494633e-07,2.459479e-08,7.590599e-08,1.864204e-08
5.740000e+02,5.594891e-07,2.573948e-08,6.679077e-08,1.825473e-08
5.750000e+02,6.472639e-07,2.661142e-08,5.869625e-08,1.787008e-08
5.760000e+02,7.035054e-07,2.710294e-08,5.203694e-08,1.749184e-08
5.770000e+02,7.297358e-07,2.717844e-08,4.678845e-08,1.712178e-08
5.780000e+02,7.301860e-07,2.682861e-08,4.283817e-08,1.676109e-08
5.790000e+02,7.032220e-07,2.604072e-08,4.039418e-08,1.641065e-08
5.800000e+02,6.406518e-07,2.479783e-08,4.008597e-08,1.607071e-08
5.810000e+02,5.384309e-07,2.312047e-08,4.222290e-08,1.574021e-08
5.820000e+02,4.076874e-07,2.113576e-08,4.600288e-08,1.541346e-08
5.830000e+02,2.647940e-07,1.900024e-08,5.023508e-08,1.508329e-08
5.840000e+02,1.235276e-07,1.686306e-08,5.391187e-08,1.474187e-08
5.850000e+02,-1.867762e-10,1.484962e-08,5.586936e-08,1.438150e-08
5.860000e+02,-9.542790e-08,1.303234e-08,5.527845e-08,1.399572e-08
5.870000e+02,-1.657246e-07,1.141567e-08,5.229559e-08,1.358238e-08
5.880000e+02,-2.190193e-07,1.000174e-08,4.734369e-08,1.314078e-08
5.890000e+02,-2.583506e-07,8.784761e-09,4.038524e-08,1.267089e-08
5.900000e+02,-2.834941e-07,7.745586e-09,3.092389e-08,1.217334e-08
5.910000e+02,-2.945089e-07,6.856803e-09,1.869448e-08,1.165028e-08
5.920000e+02,-2.943931e-07,6.091778e-09,4.344789e-09,1.110801e-08
5.930000e+02,-2.870270e-07,5.432400e-09,-1.118899e-08,1.055397e-08
5.940000e+02,-2.754401e-07,4.862684e-09,-2.722662e-08,9.996017e-09
5.950000e+02,-2.627406e-07,4.374031e-09,-4.314083e-08,9.441792e-09
5.960000e+02,-2.511259e-07,3.959867e-09,-5.843294e-08,8.898384e-09
5.970000e+02,-2.404485e-07,3.608334e-09,-7.290350e-08,8.371665e-09
5.980000e+02,-2.297997e-07,3.304541e-09,-8.641619e-08,7.867075e-09
5.990000e+02,-2.189529e-07,3.039158e-09,-9.862841e-08,7.389365e-09
6.000000e+02,-2.080782e-07,2.806506e-09,-1.089181e-07,6.942063e-09
6.010000e+02,-1.973707e-07,2.602013e-09,-1.168484e-07,6.527508e-09
6.020000e+02,-1.868394e-07,2.420933e-09,-1.226604e-07,6.146151e-09
6.030000e+02,-1.764650e-07,2.258971e-09,-1.267798e-07,5.798117e-09
6.040000e+02,-1.663791e-07,2.113599e-09,-1.293363e-07,5.482615e-09
6.050000e+02,-1.568749e-07,1.984109e-09,-1.302127e-07,5.198003e-09
6.060000e+02,-1.481749e-07,1.869735e-09,-1.293678e-07,4.942357e-09
6.070000e+02,-1.401963e-07,1.768148e-09,-1.271319e-07,4.713346e-09
6.080000e+02,-1.327797e-07,1.676703e-09,-1.239516e-07,4.508741e-09
6.090000e+02,-1.259181e-07,1.594165e-09,-1.201757e-07,4.326037e-09
6.100000e+02,-1.197412e-07,1.520526e-09,-1.161592e-07,4.162921e-09
6.110000e+02,-1.143330e-07,1.455566e-09,-1.121603e-07,4.017140e-09
6.120000e+02,-1.095582e-07,1.397833e-09,-1.081875e-07,3.886678e-09
6.130000e+02,-1.052188e-07,1.345553e-09,-1.041705e-07,3.769597e-09
6.140000e+02,-1.011945e-07,1.297665e-09,-1.001179e-07,3.664331e-09
6.150000e+02,-9.739859e-08,1.253397e-09,-9.609121e-08,3.569516e-09
6.160000e+02,-9.377262e-08,1.212188e-09,-9.214984e-08,3.483834e-09
6.170000e+02,-9.030269e-08,1.173764e-09,-8.831165e-08,3.406038e-09
6.180000e+02,-8.699413e-08,1.137981e-09,-8.459013e-08,3.334919e-09
6.190000e+02,-8.385191e-08,1.104676e-09,-8.104002e-08,3.269402e-09
6.200000e+02,-8.088888e-08,1.073752e-09,-7.777001e-08,3.208592e-09
6.210000e+02,-7.811144e-08,1.045067e-09,-7.485508e-08,3.151640e-09
6.220000e+02,-7.550048e-08,1.018343e-09,-7.224355e-08,3.097900e-09
6.230000e+02,-7.303029e-08,9.932705e-10,-6.984732e-08,3.046815e-09
6.240000e+02,-7.068562e-08,9.696290e-10,-6.762553e-08,2.998024e-09
6.250000e+02,-6.845733e-08,9.472471e-10,-6.556633e-08,2.951264e-09
6.260000e+02,-6.633916e-08,9.259729e-10,-6.366221e-08,2.906303e-09
6.270000e+02,-6.432679e-08,9.056670e-10,-6.189497e-08,2.862953e-09
6.280000e+02,-6.241803e-08,8.862038e-10,-6.024663e-08,2.821051e-09
6.290000e+02,-6.061403e-08,8.674805e-10,-5.871269e-08,2.780477e-09
6.300000e+02,-5.892074e-08,8.494303e-10,-5.730427e-08,2.741165e-09
6.310000e+02,-5.734232e-08,8.319807e-10,-5.602298e-08,2.703075e-09
6.320000e+02,-5.587429e-08,8.150229e-10,-5.483448e-08,2.666232e-09
6.330000e+02,-5.451117e-08,7.984527e-10,-5.369074e-08,2.630685e-09
6.340000e+02,-5.325548e-08,7.822341e-10,-5.254296e-08,2.596492e-09
6.350000e+02,-5.211984e-08,7.664183e-10,-5.132234e-08,2.563632e-09
6.360000e+02,-5.111104e-08,7.510402e-10,-4.999288e-08,2.532048e-09
6.370000e+02,-5.021321e-08,7.360395e-10,-4.861534e-08,2.501521e-09
6.380000e+02,-4.940403e-08,7.213334e-10,-4.729285e-08,2.471799e-09
6.390000e+02,-4.866972e-08,7.069123e-10,-4.615007e-08,2.442650e-09
6.400000e+02,-4.800160e-08,6.928079e-10,-4.539846e-08,2.414169e-09
6.410000e+02,-4.739163e-08,6.790580e-10,-4.512172e-08,2.386640e-09
6.420000e+02,-4.682955e-08,6.656881e-10,-4.502155e-08,2.361032e-09
6.430000e+02,-4.630429e-08,6.527141e-10,-4.462580e-08,2.338410e-09
6.440000e+02,-4.580451e-08,6.401427e-10,-4.336082e-08,2.319665e-09
6.450000e+02,-4.531639e-08,6.279500e-10,-4.028244e-08,2.304507e-09
6.460000e+02,-4.482924e-08,6.161200e-10,-3.492703e-08,2.292456e-09
6.470000e+02,-4.434196e-08,6.046824e-10,-2.830914e-08,2.280270e-09
6.480000e+02,-4.385585e-08,5.936750e-10,-2.202573e-08,2.262712e-09
6.490000e+02,-4.336757e-08,5.830917e-10,-1.768696e-08,2.232516e-09
6.500000e+02,-4.286926e-08,5.728820e-10,-1.758712e-08,2.183407e-09
6.510000e+02,-4.235523e-08,5.630032e-10,-2.304627e-08,2.113471e-09
6.520000e+02,-4.182854e-08,5.534639e-10,-3.240922e-08,2.033084e-09
6.530000e+02,-4.129467e-08,5.442880e-10,-4.296476e-08,1.954270e-09
6.540000e+02,-4.075553e-08,5.354687e-10,-5.243374e-08,1.886345e-09
6.550000e+02,-4.021043e-08,5.269778e-10,-5.805807e-08,1.830567e-09
6.560000e+02,-3.965899e-08,5.187892e-10,-5.811606e-08,1.784692e-09
6.570000e+02,-3.910350e-08,5.108952e-10,-5.389546e-08,1.748152e-09
6.580000e+02,-3.854696e-08,5.032950e-10,-4.769664e-08,1.723059e-09
6.590000e+02,-3.799131e-08,4.959797e-10,-4.115781e-08,1.707301e-09
6.600000e+02,-3.743797e-08,4.889384e-10,-3.593616e-08,1.696928e-09
6.610000e+02,-3.688805e-08,4.821591e-10,-3.310409e-08,1.686646e-09
6.620000e+02,-3.634221e-08,4.756281e-10,-3.219945e-08,1.673941e-09
6.630000e+02,-3.580100e-08,4.693322e-10,-3.225021e-08,1.657972e-09
6.640000e+02,-3.526503e-08,4.632601e-10,-3.266003e-08,1.639660e-09
6.650000e+02,-3.473508e-08,4.574031e-10,-3.292951e-08,1.620120e-09
6.660000e+02,-3.421183e-08,4.517523e-10,-3.273915e-08,1.600325e-09
6.670000e+02,-3.369573e-08,4.462986e-10,-3.217757e-08,1.580624e-09
6.680000e+02,-3.318723e-08,4.410330e-10,-3.147313e-08,1.561213e-09
6.690000e+02,-3.268708e-08,4.359502e-10,-3.076486e-08,1.541910e-09
6.700000e+02,-3.219650e-08,4.310489e-10,-3.017297e-08,1.522482e-09
6.710000e+02,-3.171643e-08,4.263263e-10,-2.977180e-08,1.502721e-09
6.720000e+02,-3.124671e-08,4.217724e-10,-2.952549e-08,1.482608e-09
6.730000e+02,-3.078693e-08,4.173757e-10,-2.936085e-08,1.462178e-09
6.740000e+02,-3.033728e-08,4.131301e-10,-2.922913e-08,1.441570e-09
6.750000e+02,-2.989851e-08,4.090340e-10,-2.908476e-08,1.420920e-09
6.760000e+02,-2.947122e-08,4.050852e-10,-2.889812e-08,1.400352e-09
6.770000e+02,-2.905519e-08,4.012760e-10,-2.867927e-08,1.379923e-09
6.780000e+02,-2.865009e-08,3.975980e-10,-2.845170e-08,1.359675e-09
6.790000e+02,-2.825626e-08,3.940488e-10,-2.822983e-08,1.339614e-09
6.800000e+02,-2.787492e-08,3.906332e-10,-2.802650e-08,1.319742e-09
6.810000e+02,-2.750710e-08,3.873551e-10,-2.784964e-08,1.300066e-09
6.820000e+02,-2.715196e-08,3.842066e-10,-2.769474e-08,1.280613e-09
6.830000e+02,-2.680750e-08,3.811723e-10,-2.755246e-08,1.261415e-09
6.840000e+02,-2.647202e-08,3.782401e-10,-2.741598e-08,1.242515e-09
6.850000e+02,-2.614422e-08,3.754016e-10,-2.727932e-08,1.223960e-09
6.860000e+02,-2.582318e-08,3.726514e-10,-2.713781e-08,1.205795e-09
6.870000e+02,-2.550856e-08,3.699880e-10,-2.698977e-08,1.188058e-09
6.880000e+02,-2.520027e-08,3.674118e-10,-2.683415e-08,1.170787e-09
6.890000e+02,-2.489820e-08,3.649229e-10,-2.666768e-08,1.154011e-09
6.900000e+02,-2.460237e-08,3.625228e-10,-2.648407e-08,1.137749e-09
6.910000e+02,-2.431261e-08,3.602116e-10,-2.627916e-08,1.122011e-09
6.920000e+02,-2.402813e-08,3.579859e-10,-2.605650e-08,1.106800e-09
6.930000e+02,-2.374791e-08,3.558408e-10,-2.582195e-08,1.092111e-09
6.940000e+02,-2.347081e-08,3.537708e-10,-2.557887e-08,1.077933e-09
6.950000e+02,-2.319522e-08,3.517667e-10,-2.532948e-08,1.064248e-09
6.960000e+02,-2.292011e-08,3.498229e-10,-2.507523e-08,1.051039e-09
6.970000e+02,-2.264633e-08,3.479455e-10,-2.481644e-08,1.038288e-09
6.980000e+02,-2.237534e-08,3.461436e-10,-2.455280e-08,1.025979e-09
6.990000e+02,-2.210827e-08,3.444236e-10,-2.428344e-08,1.014091e-09
7.000000e+02,-2.184641e-08,3.427926e-10,-2.400617e-08,1.002600e-09
7.010000e+02,-2.159052e-08,3.412544e-10,-2.372013e-08,9.914786e-10
7.020000e+02,-2.133996e-08,3.398047e-10,-2.342882e-08,9.806942e-10
7.030000e+02,-2.109361e-08,3.384365e-10,-2.313730e-08,9.702125e-10
7.040000e+02,-2.085067e-08,3.371458e-10,-2.284981e-08,9.599951e-10
7.050000e+02,-2.061038e-08,3.359288e-10,-2.257098e-08,9.500053e-10
7.060000e+02,-2.037218e-08,3.347834e-10,-2.230444e-08,9.402076e-10
7.070000e+02,-2.013609e-08,3.337103e-10,-2.205085e-08,9.305706e-10
7.080000e+02,-1.990227e-08,3.327113e-10,-2.181021e-08,9.210653e-10
7.090000e+02,-1.967061e-08,3.317854e-10,-2.158443e-08,9.116696e-10
7.100000e+02,-1.944065e-08,3.309292e-10,-2.137775e-08,9.023701e-10
7.110000e+02,-1.921222e-08,3.301406e-10,-2.119314e-08,8.931567e-10
7.120000e+02,-1.898605e-08,3.294218e-10,-2.102866e-08,8.840277e-10
7.130000e+02,-1.876325e-08,3.287770e-10,-2.088114e-08,8.749847e-10
7.140000e+02,-1.854506e-08,3.282103e-10,-2.075004e-08,8.660394e-10
7.150000e+02,-1.833330e-08,3.277303e-10,-2.063741e-08,8.572133e-10
7.160000e+02,-1.812901e-08,3.273413e-10,-2.054407e-08,8.485313e-10
7.170000e+02,-1.793066e-08,3.270355e-10,-2.046591e-08,8.400255e-10
7.180000e+02,-1.773561e-08,3.267994e-10,-2.039700e-08,8.317290e-10
7.190000e+02,-1.754125e-08,3.266206e-10,-2.033255e-08,8.236789e-10
7.200000e+02,-1.734667e-08,3.264970e-10,-2.027010e-08,8.159162e-10
7.210000e+02,-1.715365e-08,3.264386e-10,-2.020994e-08,8.084800e-10
7.220000e+02,-1.696385e-08,3.264548e-10,-2.015179e-08,8.014114e-10
7.230000e+02,-1.677812e-08,3.265497e-10,-2.009451e-08,7.947499e-10
7.240000e+02,-1.659816e-08,3.267336e-10,-2.003781e-08,7.885394e-10
7.250000e+02,-1.642408e-08,3.270088e-10,-1.997980e-08,7.828231e-10
7.260000e+02,-1.625287e-08,3.273657e-10,-1.991552e-08,7.776470e-10
7.270000e+02,-1.608174e-08,3.277961e-10,-1.984063e-08,7.730554e-10
7.280000e+02,-1.590895e-08,3.282989e-10,-1.975182e-08,7.690953e-10
7.290000e+02,-1.573165e-08,3.288657e-10,-1.964424e-08,7.658072e-10
7.300000e+02,-1.554733e-08,3.294880e-10,-1.951277e-08,7.632274e-10
7.310000e+02,-1.535683e-08,3.301692e-10,-1.935574e-08,7.613886e-10
7.320000e+02,-1.516345e-08,3.309203e-10,-1.917471e-08,7.603201e-10
7.330000e+02,-1.497024e-08,3.317471e-10,-1.897084e-08,7.600469e-10
7.340000e+02,-1.477978e-08,3.326506e-10,-1.874336e-08,7.605879e-10
7.350000e+02,-1.459529e-08,3.336349e-10,-1.848991e-08,7.619573e-10
7.360000e+02,-1.441892e-08,3.346995e-10,-1.820832e-08,7.641686e-10
7.370000e+02,-1.424979e-08,3.358343e-10,-1.789840e-08,7.672320e-10
7.380000e+02,-1.408609e-08,3.370270e-10,-1.756012e-08,7.711565e-10
7.390000e+02,-1.392710e-08,3.382733e-10,-1.719152e-08,7.759452e-10
7.400000e+02,-1.377284e-08,3.395738e-10,-1.678832e-08,7.815946e-10
7.410000e+02,-1.362321e-08,3.409293e-10,-1.634683e-08,7.880987e-10
7.420000e+02,-1.347715e-08,3.423390e-10,-1.586679e-08,7.954440e-10
7.430000e+02,-1.333325e-08,3.438013e-10,-1.534790e-08,8.036114e-10
7.440000e+02,-1.319016e-08,3.453159e-10,-1.478499e-08,8.125671e-10
7.450000e+02,-1.304614e-08,3.468802e-10,-1.416570e-08,8.222541e-10
7.460000e+02,-1.290005e-08,3.484936e-10,-1.348252e-08,8.326053e-10
7.470000e+02,-1.275258e-08,3.501593e-10,-1.274579e-08,8.435134e-10
7.480000e+02,-1.260503e-08,3.518818e-10,-1.197044e-08,8.548489e-10
7.490000e+02,-1.245825e-08,3.536619e-10,-1.116230e-08,8.664470e-10
7.500000e+02,-1.231300e-08,3.555001e-10,-1.031814e-08,8.781109e-10
7.510000e+02,-1.216974e-08,3.573954e-10,-9.440003e-09,8.896255e-10
7.520000e+02,-1.202821e-08,3.593456e-10,-8.549540e-09,9.007180e-10
7.530000e+02,-1.188787e-08,3.613479e-10,-7.675650e-09,9.110873e-10
7.540000e+02,-1.174822e-08,3.633999e-10,-6.845190e-09,9.204086e-10
7.550000e+02,-1.160851e-08,3.654976e-10,-6.090050e-09,9.283598e-10
7.560000e+02,-1.146840e-08,3.676381e-10,-5.435572e-09,9.346312e-10
7.570000e+02,-1.132869e-08,3.698198e-10,-4.886000e-09,9.389830e-10
7.580000e+02,-1.119067e-08,3.720417e-10,-4.441791e-09,9.412039e-10
7.590000e+02,-1.105568e-08,3.743027e-10,-4.119811e-09,9.411186e-10
7.600000e+02,-1.092571e-08,3.766047e-10,-3.958593e-09,9.386016e-10
7.610000e+02,-1.080187e-08,3.789483e-10,-3.982262e-09,9.335909e-10
7.620000e+02,-1.068265e-08,3.813320e-10,-4.162353e-09,9.262153e-10
7.630000e+02,-1.056565e-08,3.837535e-10,-4.454953e-09,9.166679e-10
7.640000e+02,-1.044903e-08,3.862148e-10,-4.835052e-09,9.051893e-10
7.650000e+02,-1.033056e-08,3.887170e-10,-5.288569e-09,8.920420e-10
7.660000e+02,-1.020644e-08,3.912525e-10,-5.800093e-09,8.774966e-10
7.670000e+02,-1.007473e-08,3.938165e-10,-6.348883e-09,8.618452e-10
7.680000e+02,-9.940122e-09,3.964108e-10,-6.918047e-09,8.453689e-10
7.690000e+02,-9.811012e-09,3.990465e-10,-7.494009e-09,8.283466e-10
7.700000e+02,-9.692412e-09,4.017234e-10,-8.054141e-09,8.110353e-10
7.710000e+02,-9.582624e-09,4.044356e-10,-8.576143e-09,7.936789e-10
7.720000e+02,-9.477471e-09,4.071764e-10,-9.057262e-09,7.764621e-10
7.730000e+02,-9.374141e-09,4.099479e-10,-9.502176e-09,7.595557e-10
7.740000e+02,-9.270197e-09,4.127549e-10,-9.906379e-09,7.431024e-10
7.750000e+02,-9.162405e-09,4.155986e-10,-1.025606e-08,7.272137e-10
7.760000e+02,-9.048728e-09,4.184807e-10,-1.054138e-08,7.119815e-10
7.770000e+02,-8.930685e-09,4.214035e-10,-1.076934e-08,6.974568e-10
7.780000e+02,-8.810974e-09,4.243684e-10,-1.095143e-08,6.836798e-10
7.790000e+02,-8.691470e-09,4.273724e-10,-1.109166e-08,6.706679e-10
7.800000e+02,-8.573994e-09,4.304116e-10,-1.118830e-08,6.584216e-10
7.810000e+02,-8.459754e-09,4.334818e-10,-1.124059e-08,6.469342e-10
7.820000e+02,-8.348413e-09,4.365788e-10,-1.125468e-08,6.361847e-10
7.830000e+02,-8.239143e-09,4.396988e-10,-1.123849e-08,6.261487e-10
7.840000e+02,-8.131609e-09,4.428401e-10,-1.119693e-08,6.167928e-10
7.850000e+02,-8.025803e-09,4.460029e-10,-1.113311e-08,6.080789e-10
7.860000e+02,-7.921656e-09,4.491876e-10,-1.104977e-08,5.999683e-10
7.870000e+02,-7.818728e-09,4.523947e-10,-1.095011e-08,5.924208e-10
7.880000e+02,-7.716429e-09,4.556251e-10,-1.083746e-08,5.853959e-10
7.890000e+02,-7.614169e-09,4.588798e-10,-1.071506e-08,5.788536e-10
7.900000e+02,-7.511058e-09,4.621587e-10,-1.058657e-08,5.727562e-10
7.910000e+02,-7.405858e-09,4.654596e-10,-1.045419e-08,5.670652e-10
7.920000e+02,-7.298362e-09,4.687797e-10,-1.031798e-08,5.617459e-10
7.930000e+02,-7.190563e-09,4.721157e-10,-1.017922e-08,5.567635e-10
7.940000e+02,-7.085612e-09,4.754658e-10,-1.004162e-08,5.520896e-10
7.950000e+02,-6.985751e-09,4.788270e-10,-9.909046e-09,5.476988e-10
7.960000e+02,-6.890735e-09,4.821974e-10,-9.782516e-09,5.435696e-10
7.970000e+02,-6.798701e-09,4.855769e-10,-9.659837e-09,5.396850e-10
7.980000e+02,-6.707956e-09,4.889679e-10,-9.538570e-09,5.360314e-10
7.990000e+02,-6.617032e-09,4.923743e-10,-9.417221e-09,5.325990e-10
8.000000e+02,-6.524015e-09,4.957980e-10,-9.294424e-09,5.293781e-10
8.010000e+02,-6.427740e-09,4.992408e-10,-9.169468e-09,5.263587e-10
8.020000e+02,-6.329240e-09,5.027017e-10,-9.043172e-09,5.235294e-10
8.030000e+02,-6.230316e-09,5.061787e-10,-8.916982e-09,5.208786e-10
8.040000e+02,-6.132400e-09,5.096680e-10,-8.792414e-09,5.183945e-10
8.050000e+02,-6.037167e-09,5.131668e-10,-8.671686e-09,5.160678e-10
8.060000e+02,-5.945593e-09,5.166725e-10,-8.556070e-09,5.138903e-10
8.070000e+02,-5.856678e-09,5.201852e-10,-8.443902e-09,5.118581e-10
8.080000e+02,-5.768545e-09,5.237050e-10,-8.332305e-09,5.099675e-10
8.090000e+02,-5.679374e-09,5.272326e-10,-8.218572e-09,5.082157e-10
8.100000e+02,-5.588478e-09,5.307695e-10,-8.100870e-09,5.065997e-10
8.110000e+02,-5.497020e-09,5.343145e-10,-7.979723e-09,5.051135e-10
8.120000e+02,-5.406054e-09,5.378668e-10,-7.857018e-09,5.037495e-10
8.130000e+02,-5.315812e-09,5.414234e-10,-7.734355e-09,5.024973e-10
8.140000e+02,-5.226493e-09,5.449814e-10,-7.613132e-09,5.013456e-10
8.150000e+02,-5.138356e-09,5.485382e-10,-7.495112e-09,5.002844e-10
8.160000e+02,-5.051735e-09,5.520909e-10,-7.381573e-09,4.993045e-10
8.170000e+02,-4.967121e-09,5.556370e-10,-7.272292e-09,4.983991e-10
8.180000e+02,-4.885242e-09,5.591744e-10,-7.166725e-09,4.975627e-10
8.190000e+02,-4.807558e-09,5.627030e-10,-7.065379e-09,4.967934e-10
8.200000e+02,-4.737033e-09,5.662282e-10,-6.970150e-09,4.960942e-10
8.210000e+02,-4.674933e-09,5.697580e-10,-6.881704e-09,4.954699e-10
8.220000e+02,-4.617205e-09,5.733104e-10,-6.796646e-09,4.949318e-10
8.230000e+02,-4.557400e-09,5.769046e-10,-6.709646e-09,4.944916e-10
8.240000e+02,-4.488711e-09,5.805603e-10,-6.614851e-09,4.941599e-10
8.250000e+02,-4.404723e-09,5.842919e-10,-6.506990e-09,4.939432e-10
8.260000e+02,-4.304317e-09,5.881044e-10,-6.385715e-09,4.938404e-10
8.270000e+02,-4.192275e-09,5.919905e-10,-6.255446e-09,4.938418e-10
8.280000e+02,-4.073760e-09,5.959353e-10,-6.120654e-09,4.939315e-10
8.290000e+02,-3.952079e-09,5.999170e-10,-5.984338e-09,4.940878e-10
8.300000e+02,-3.829943e-09,6.039121e-10,-5.849150e-09,4.942881e-10
8.310000e+02,-3.709561e-09,6.078967e-10,-5.717245e-09,4.945095e-10
8.320000e+02,-3.592268e-09,6.118481e-10,-5.589751e-09,4.947309e-10
8.330000e+02,-3.479284e-09,6.157445e-10,-5.467644e-09,4.949317e-10
8.340000e+02,-3.372571e-09,6.195655e-10,-5.352706e-09,4.950933e-10
8.350000e+02,-3.275638e-09,6.232947e-10,-5.248278e-09,4.952013e-10
8.360000e+02,-3.193839e-09,6.269234e-10,-5.159620e-09,4.952491e-10
8.370000e+02,-3.129187e-09,6.304505e-10,-5.088799e-09,4.952365e-10
8.380000e+02,-3.076149e-09,6.338926e-10,-5.030419e-09,4.951784e-10
8.390000e+02,-3.026596e-09,6.372717e-10,-4.976555e-09,4.950939e-10
8.400000e+02,-2.973154e-09,6.406127e-10,-4.920214e-09,4.950058e-10
8.410000e+02,-2.910931e-09,6.439399e-10,-4.856692e-09,4.949370e-10
8.420000e+02,-2.840013e-09,6.472661e-10,-4.785637e-09,4.949023e-10
8.430000e+02,-2.761714e-09,6.505998e-10,-4.707707e-09,4.949131e-10
8.440000e+02,-2.674480e-09,6.539413e-10,-4.620763e-09,4.949723e-10
8.450000e+02,-2.573118e-09,6.572800e-10,-4.518884e-09,4.950710e-10
8.460000e+02,-2.455324e-09,6.605976e-10,-4.399326e-09,4.951935e-10
8.470000e+02,-2.328568e-09,6.638510e-10,-4.269941e-09,4.953014e-10
8.480000e+02,-2.203207e-09,6.669868e-10,-4.141777e-09,4.953471e-10
8.490000e+02,-2.088286e-09,6.699418e-10,-4.024480e-09,4.952726e-10
8.500000e+02,-2.004739e-09,6.726705e-10,-3.939791e-09,4.950411e-10
8.510000e+02,-1.973913e-09,6.751239e-10,-3.909506e-09,4.946135e-10
8.520000e+02,-1.988298e-09,6.773303e-10,-3.925522e-09,4.940185e-10
8.530000e+02,-2.026861e-09,6.793357e-10,-3.965853e-09,4.932983e-10
8.540000e+02,-2.076155e-09,6.812119e-10,-4.016307e-09,4.925228e-10
8.550000e+02,-2.125740e-09,6.830377e-10,-4.065642e-09,4.917684e-10
8.560000e+02,-2.167297e-09,6.848898e-10,-4.104963e-09,4.911098e-10
8.570000e+02,-2.196356e-09,6.868350e-10,-4.129844e-09,4.906118e-10
8.580000e+02,-2.208285e-09,6.889343e-10,-4.135866e-09,4.903330e-10
8.590000e+02,-2.193296e-09,6.912348e-10,-4.113161e-09,4.903157e-10
8.600000e+02,-2.139100e-09,6.937649e-10,-4.049060e-09,4.905831e-10
8.610000e+02,-2.043853e-09,6.965255e-10,-3.941494e-09,4.911357e-10
8.620000e+02,-1.920642e-09,6.994779e-10,-3.803934e-09,4.919409e-10
8.630000e+02,-1.784989e-09,7.025659e-10,-3.652482e-09,4.929500e-10
8.640000e+02,-1.649465e-09,7.057223e-10,-3.500144e-09,4.941014e-10
8.650000e+02,-1.528595e-09,7.088862e-10,-3.361906e-09,4.953397e-10
8.660000e+02,-1.431905e-09,7.120064e-10,-3.247579e-09,4.966169e-10
8.670000e+02,-1.354840e-09,7.150691e-10,-3.152424e-09,4.979168e-10
8.680000e+02,-1.288265e-09,7.180727e-10,-3.066953e-09,4.992336e-10
8.690000e+02,-1.226760e-09,7.210276e-10,-2.985450e-09,5.005751e-10
8.700000e+02,-1.166129e-09,7.239461e-10,-2.903358e-09,5.019512e-10
8.710000e+02,-1.104001e-09,7.268398e-10,-2.818065e-09,5.033712e-10
8.720000e+02,-1.041168e-09,7.297127e-10,-2.730504e-09,5.048376e-10
8.730000e+02,-9.788617e-10,7.325683e-10,-2.642154e-09,5.063518e-10
8.740000e+02,-9.174182e-10,7.354085e-10,-2.553409e-09,5.079131e-10
8.750000e+02,-8.573376e-10,7.382362e-10,-2.464648e-09,5.095212e-10
8.760000e+02,-7.986727e-10,7.410553e-10,-2.375911e-09,5.111762e-10
8.770000e+02,-7.400852e-10,7.438732e-10,-2.286245e-09,5.128801e-10
8.780000e+02,-6.793633e-10,7.466974e-10,-2.193979e-09,5.146348e-10
8.790000e+02,-6.136274e-10,7.495339e-10,-2.096769e-09,5.164402e-10
8.800000e+02,-5.407207e-10,7.523858e-10,-1.993189e-09,5.182942e-10
8.810000e+02,-4.617053e-10,7.552469e-10,-1.884760e-09,5.201874e-10
8.820000e+02,-3.797085e-10,7.581053e-10,-1.774260e-09,5.221070e-10
8.830000e+02,-2.975644e-10,7.609456e-10,-1.663906e-09,5.240375e-10
8.840000e+02,-2.181313e-10,7.637523e-10,-1.556160e-09,5.259638e-10
8.850000e+02,-1.455573e-10,7.665134e-10,-1.454834e-09,5.278744e-10
8.860000e+02,-8.215584e-11,7.692215e-10,-1.361978e-09,5.297617e-10
8.870000e+02,-2.471129e-11,7.718848e-10,-1.274267e-09,5.316320e-10
8.880000e+02,3.248987e-11,7.745153e-10,-1.185884e-09,5.334942e-10
8.890000e+02,9.518884e-11,7.771248e-10,-1.090798e-09,5.353575e-10
8.900000e+02,1.661860e-10,7.797225e-10,-9.855975e-10,5.372277e-10
8.910000e+02,2.425534e-10,7.823008e-10,-8.728863e-10,5.390951e-10
8.920000e+02,3.204515e-10,7.848505e-10,-7.571283e-10,5.409451e-10
8.930000e+02,3.979001e-10,7.873583e-10,-6.412574e-10,5.427581e-10
8.940000e+02,4.726789e-10,7.898117e-10,-5.282925e-10,5.445147e-10
8.950000e+02,5.411256e-10,7.922023e-10,-4.228321e-10,5.461996e-10
8.960000e+02,6.013544e-10,7.945265e-10,-3.273645e-10,5.478027e-10
8.970000e+02,6.568743e-10,7.967963e-10,-2.380301e-10,5.493314e-10
8.980000e+02,7.133044e-10,7.990287e-10,-1.485317e-10,5.507986e-10
8.990000e+02,7.762208e-10,8.012425e-10,-5.279225e-11,5.522197e-10
9.000000e+02,8.534861e-10,8.034500e-10,5.761971e-11,5.536039e-10
9.010000e+02,9.497676e-10,8.056546e-10,1.876819e-10,5.549514e-10
9.020000e+02,1.059924e-09,8.078290e-10,3.318529e-10,5.562307e-10
9.030000e+02,1.175629e-09,8.099358e-10,4.811481e-10,5.574001e-10
9.040000e+02,1.291203e-09,8.119297e-10,6.293210e-10,5.584092e-10
9.050000e+02,1.401776e-09,8.137636e-10,7.708137e-10,5.592059e-10
9.060000e+02,1.502903e-09,8.153915e-10,9.007356e-10,5.597393e-10
9.070000e+02,1.591206e-09,8.167719e-10,1.015990e-09,5.599652e-10
9.080000e+02,1.663064e-09,8.178664e-10,1.113476e-09,5.598432e-10
9.090000e+02,1.711054e-09,8.186438e-10,1.186153e-09,5.593402e-10
9.100000e+02,1.720321e-09,8.190919e-10,1.219588e-09,5.584409e-10
9.110000e+02,1.683695e-09,8.192225e-10,1.206838e-09,5.571538e-10
9.120000e+02,1.618747e-09,8.191254e-10,1.165160e-09,5.555625e-10
9.130000e+02,1.554460e-09,8.189076e-10,1.123029e-09,5.537674e-10
9.140000e+02,1.520880e-09,8.186736e-10,1.110046e-09,5.518659e-10
9.150000e+02,1.536884e-09,8.185068e-10,1.144547e-09,5.499346e-10
9.160000e+02,1.594154e-09,8.184061e-10,1.217847e-09,5.479682e-10
9.170000e+02,1.675010e-09,8.183412e-10,1.312408e-09,5.459345e-10
9.180000e+02,1.769625e-09,8.182601e-10,1.418704e-09,5.437804e-10
9.190000e+02,1.873595e-09,8.181003e-10,1.532479e-09,5.414432e-10
9.200000e+02,1.986455e-09,8.177903e-10,1.653362e-09,5.388515e-10
9.210000e+02,2.104352e-09,8.172479e-10,1.777511e-09,5.359233e-10
9.220000e+02,2.212019e-09,8.163579e-10,1.889513e-09,5.325438e-10
9.230000e+02,2.287826e-09,8.149958e-10,1.967502e-09,5.285889e-10
9.240000e+02,2.302396e-09,8.130468e-10,1.981779e-09,5.239436e-10
9.250000e+02,2.205857e-09,8.104491e-10,1.881941e-09,5.185462e-10
9.260000e+02,1.972638e-09,8.072205e-10,1.642081e-09,5.124177e-10
9.270000e+02,1.653305e-09,8.036224e-10,1.313088e-09,5.058232e-10
9.280000e+02,1.332730e-09,7.999654e-10,9.803575e-10,4.990702e-10
9.290000e+02,1.096957e-09,7.965460e-10,7.302453e-10,4.924424e-10
9.300000e+02,9.979343e-10,7.935978e-10,6.149229e-10,4.861560e-10
9.310000e+02,1.009147e-09,7.911228e-10,6.080358e-10,4.802110e-10
9.320000e+02,1.078797e-09,7.890556e-10,6.578533e-10,4.745501e-10
9.330000e+02,1.176912e-09,7.872710e-10,7.344454e-10,4.690570e-10
9.340000e+02,1.282729e-09,7.856255e-10,8.171654e-10,4.635976e-10
9.350000e+02,1.375100e-09,7.839794e-10,8.851168e-10,4.580417e-10
9.360000e+02,1.436274e-09,7.822006e-10,9.205937e-10,4.522672e-10
9.370000e+02,1.456836e-09,7.801891e-10,9.136259e-10,4.461810e-10
9.380000e+02,1.426507e-09,7.778582e-10,8.530672e-10,4.397051e-10
9.390000e+02,1.318063e-09,7.751563e-10,7.105153e-10,4.328022e-10
9.400000e+02,1.074223e-09,7.721159e-10,4.266549e-10,4.255334e-10
9.410000e+02,6.696951e-10,7.688738e-10,-2.485319e-11,4.180693e-10
9.420000e+02,1.810751e-10,7.658656e-10,-5.653577e-10,4.108434e-10
9.430000e+02,-2.651698e-10,7.635615e-10,-1.065204e-09,4.042714e-10
9.440000e+02,-5.317725e-10,7.623745e-10,-1.384262e-09,3.986609e-10
9.450000e+02,-5.349423e-10,7.626199e-10,-1.435102e-09,3.942251e-10
9.460000e+02,-3.231338e-10,7.642650e-10,-1.263895e-09,3.909459e-10
9.470000e+02,1.272016e-11,7.671748e-10,-9.633103e-10,3.887569e-10
9.480000e+02,4.198059e-10,7.710979e-10,-5.892205e-10,3.874610e-10
9.490000e+02,8.654390e-10,7.757307e-10,-1.763757e-10,3.867948e-10
9.500000e+02,1.317872e-09,7.807548e-10,2.415720e-10,3.864751e-10
9.510000e+02,1.702837e-09,7.858927e-10,5.890294e-10,3.862720e-10
9.520000e+02,1.945889e-09,7.908404e-10,7.916371e-10,3.859233e-10
9.530000e+02,2.075296e-09,7.956120e-10,8.781467e-10,3.854204e-10
9.540000e+02,2.174338e-09,8.002998e-10,9.317005e-10,3.848105e-10
9.550000e+02,2.314981e-09,8.050361e-10,1.023483e-09,3.841877e-10
9.560000e+02,2.536680e-09,8.099291e-10,1.192578e-09,3.836407e-10
9.570000e+02,2.818484e-09,8.149099e-10,1.419145e-09,3.831258e-10
9.580000e+02,3.118511e-09,8.198514e-10,1.662968e-09,3.825545e-10
9.590000e+02,3.406189e-09,8.245871e-10,1.895064e-09,3.817936e-10
9.600000e+02,3.649531e-09,8.289545e-10,2.085617e-09,3.807100e-10
9.610000e+02,3.827563e-09,8.328177e-10,2.214857e-09,3.791883e-10
9.620000e+02,3.949003e-09,8.361420e-10,2.289882e-09,3.771902e-10
9.630000e+02,4.031721e-09,8.389259e-10,2.325854e-09,3.747048e-10
9.640000e+02,4.084952e-09,8.411885e-10,2.329390e-09,3.717445e-10
9.650000e+02,4.112432e-09,8.429554e-10,2.300529e-09,3.683335e-10
9.660000e+02,4.105022e-09,8.442618e-10,2.228095e-09,3.645164e-10
9.670000e+02,4.051897e-09,8.451391e-10,2.104213e-09,3.603509e-10
9.680000e+02,3.967321e-09,8.457058e-10,1.947893e-09,3.559691e-10
9.690000e+02,3.879731e-09,8.461011e-10,1.791706e-09,3.515131e-10
9.700000e+02,3.817901e-09,8.464677e-10,1.669575e-09,3.471180e-10
9.710000e+02,3.814021e-09,8.469217e-10,1.616893e-09,3.428814e-10
9.720000e+02,3.880215e-09,8.475164e-10,1.643264e-09,3.388390e-10
9.730000e+02,3.991875e-09,8.481850e-10,1.719639e-09,3.349392e-10
9.740000e+02,4.112104e-09,8.488256e-10,1.805889e-09,3.311054e-10
9.750000e+02,4.205745e-09,8.493314e-10,1.863461e-09,3.272570e-10
9.760000e+02,4.252975e-09,8.496205e-10,1.870440e-09,3.233293e-10
9.770000e+02,4.267648e-09,8.497200e-10,1.842054e-09,3.193436e-10
9.780000e+02,4.276046e-09,8.496905e-10,1.807161e-09,3.153439e-10
9.790000e+02,4.301575e-09,8.496053e-10,1.791087e-09,3.113880e-10
9.800000e+02,4.375931e-09,8.495149e-10,1.827601e-09,3.075022e-10
9.810000e+02,4.514876e-09,8.494250e-10,1.933822e-09,3.036835e-10
9.820000e+02,4.687663e-09,8.491902e-10,2.078380e-09,2.998274e-10
9.830000e+02,4.840690e-09,8.486272e-10,2.206469e-09,2.958137e-10
9.840000e+02,4.915049e-09,8.475589e-10,2.258769e-09,2.915288e-10
9.850000e+02,4.875620e-09,8.458648e-10,2.200449e-09,2.868946e-10
9.860000e+02,4.748075e-09,8.436375e-10,2.057041e-09,2.819823e-10
9.870000e+02,4.579874e-09,8.410422e-10,1.874338e-09,2.769049e-10
9.880000e+02,4.403444e-09,8.382843e-10,1.682368e-09,2.718161e-10
9.890000e+02,4.246305e-09,8.355776e-10,1.505727e-09,2.668728e-10
9.900000e+02,4.145565e-09,8.331160e-10,1.376824e-09,2.621971e-10
9.910000e+02,4.153975e-09,8.310373e-10,1.345871e-09,2.578342e-10
9.920000e+02,4.293303e-09,8.293812e-10,1.438811e-09,2.537887e-10
9.930000e+02,4.513943e-09,8.279550e-10,1.612666e-09,2.499669e-10
9.940000e+02,4.737790e-09,8.265001e-10,1.795299e-09,2.462657e-10
9.950000e+02,4.886264e-09,8.247514e-10,1.915833e-09,2.425678e-10
9.960000e+02,4.913178e-09,8.225035e-10,1.932716e-09,2.387650e-10
9.970000e+02,4.846879e-09,8.198049e-10,1.869861e-09,2.348669e-10
9.980000e+02,4.741029e-09,8.167835e-10,1.773340e-09,2.309144e-10
9.990000e+02,4.633913e-09,8.136083e-10,1.675345e-09,2.269905e-10
1.000000e+03,4.564927e-09,8.104359e-10,1.608083e-09,2.231608e-10
1.001000e+03,4.559019e-09,8.073843e-10,1.592306e-09,2.194736e-10
1.002000e+03,4.602744e-09,8.044429e-10,1.618798e-09,2.159376e-10
1.003000e+03,4.669955e-09,8.015625e-10,1.668724e-09,2.125551e-10
1.004000e+03,4.743965e-09,7.986691e-10,1.731820e-09,2.092999e-10
1.005000e+03,4.810454e-09,7.956867e-10,1.802071e-09,2.061349e-10
1.006000e+03,4.859264e-09,7.925481e-10,1.874185e-09,2.030219e-10
1.007000e+03,4.889674e-09,7.892183e-10,1.942141e-09,1.999235e-10
1.008000e+03,4.902365e-09,7.856755e-10,1.997836e-09,1.968086e-10
1.009000e+03,4.892015e-09,7.819125e-10,2.029153e-09,1.936624e-10
1.010000e+03,4.858493e-09,7.779352e-10,2.028584e-09,1.904770e-10
1.011000e+03,4.813187e-09,7.737920e-10,2.002428e-09,1.872620e-10
1.012000e+03,4.764742e-09,7.695220e-10,1.960621e-09,1.840308e-10
1.013000e+03,4.715333e-09,7.651668e-10,1.908388e-09,1.808106e-10
1.014000e+03,4.667746e-09,7.607649e-10,1.848669e-09,1.776336e-10
1.015000e+03,4.626506e-09,7.563509e-10,1.783253e-09,1.745334e-10
1.016000e+03,4.594756e-09,7.519542e-10,1.714280e-09,1.715418e-10
1.017000e+03,4.571184e-09,7.475892e-10,1.645801e-09,1.686884e-10
1.018000e+03,4.552995e-09,7.432655e-10,1.582762e-09,1.659971e-10
1.019000e+03,4.538030e-09,7.389913e-10,1.530359e-09,1.634874e-10
1.020000e+03,4.523991e-09,7.347772e-10,1.495914e-09,1.611665e-10
1.021000e+03,4.515456e-09,7.306345e-10,1.490238e-09,1.590218e-10
1.022000e+03,4.522240e-09,7.265916e-10,1.519082e-09,1.570397e-10
1.023000e+03,4.544679e-09,7.226438e-10,1.575524e-09,1.552131e-10
1.024000e+03,4.576557e-09,7.187794e-10,1.649359e-09,1.535380e-10
1.025000e+03,4.614139e-09,7.149800e-10,1.734611e-09,1.519961e-10
1.026000e+03,4.655236e-09,7.112246e-10,1.827060e-09,1.505639e-10
1.027000e+03,4.698185e-09,7.074924e-10,1.922410e-09,1.492188e-10
1.028000e+03,4.741447e-09,7.037625e-10,2.016044e-09,1.479395e-10
1.029000e+03,4.783127e-09,7.000148e-10,2.102097e-09,1.467098e-10
1.030000e+03,4.820533e-09,6.962310e-10,2.171662e-09,1.455258e-10
1.031000e+03,4.851706e-09,6.923953e-10,2.218953e-09,1.443829e-10
1.032000e+03,4.877125e-09,6.885008e-10,2.248252e-09,1.432730e-10
1.033000e+03,4.897878e-09,6.845433e-10,2.266949e-09,1.421868e-10
1.034000e+03,4.913744e-09,6.805214e-10,2.279252e-09,1.411269e-10
1.035000e+03,4.923085e-09,6.764366e-10,2.287768e-09,1.401001e-10
1.036000e+03,4.925160e-09,6.722941e-10,2.294724e-09,1.391139e-10
1.037000e+03,4.922490e-09,6.681104e-10,2.302416e-09,1.381745e-10
1.038000e+03,4.918737e-09,6.639054e-10,2.313380e-09,1.372867e-10
1.039000e+03,4.917046e-09,6.597008e-10,2.331056e-09,1.364512e-10
1.040000e+03,4.921093e-09,6.555168e-10,2.360900e-09,1.356600e-10
1.041000e+03,4.933520e-09,6.513702e-10,2.406397e-09,1.349071e-10
1.042000e+03,4.953905e-09,6.472670e-10,2.464594e-09,1.341931e-10
1.043000e+03,4.981090e-09,6.432098e-10,2.530584e-09,1.335210e-10
1.044000e+03,5.015731e-09,6.391976e-10,2.601626e-09,1.328863e-10
1.045000e+03,5.060650e-09,6.352246e-10,2.676251e-09,1.322803e-10
1.046000e+03,5.117055e-09,6.312791e-10,2.752916e-09,1.316941e-10
1.047000e+03,5.180566e-09,6.273305e-10,2.829073e-09,1.311202e-10
1.048000e+03,5.244728e-09,6.233426e-10,2.901566e-09,1.305520e-10
1.049000e+03,5.303490e-09,6.192767e-10,2.966342e-09,1.299860e-10
1.050000e+03,5.348988e-09,6.150985e-10,3.017029e-09,1.294266e-10
1.051000e+03,5.376167e-09,6.107827e-10,3.049714e-09,1.288768e-10
1.052000e+03,5.388464e-09,6.063329e-10,3.068374e-09,1.283333e-10
1.053000e+03,5.391981e-09,6.017620e-10,3.079547e-09,1.277902e-10
1.054000e+03,5.390280e-09,5.970889e-10,3.087764e-09,1.272485e-10
1.055000e+03,5.385756e-09,5.923344e-10,3.097257e-09,1.267090e-10
1.056000e+03,5.380344e-09,5.875192e-10,3.111020e-09,1.261735e-10
1.057000e+03,5.375549e-09,5.826629e-10,3.129047e-09,1.256465e-10
1.058000e+03,5.373085e-09,5.777839e-10,3.150673e-09,1.251327e-10
1.059000e+03,5.375557e-09,5.728988e-10,3.176667e-09,1.246311e-10
1.060000e+03,5.384628e-09,5.680212e-10,3.206734e-09,1.241429e-10
1.061000e+03,5.399306e-09,5.631554e-10,3.238531e-09,1.236713e-10
1.062000e+03,5.418200e-09,5.583042e-10,3.270987e-09,1.232180e-10
1.063000e+03,5.441061e-09,5.534686e-10,3.304671e-09,1.227804e-10
1.064000e+03,5.468331e-09,5.486486e-10,3.340242e-09,1.223560e-10
1.065000e+03,5.501267e-09,5.438425e-10,3.378710e-09,1.219411e-10
1.066000e+03,5.540408e-09,5.390460e-10,3.420542e-09,1.215330e-10
1.067000e+03,5.583861e-09,5.342470e-10,3.464510e-09,1.211313e-10
1.068000e+03,5.628730e-09,5.294310e-10,3.508724e-09,1.207369e-10
1.069000e+03,5.672026e-09,5.245831e-10,3.551451e-09,1.203501e-10
1.070000e+03,5.710030e-09,5.196919e-10,3.591124e-09,1.199713e-10
1.071000e+03,5.741230e-09,5.147522e-10,3.627156e-09,1.195998e-10
1.072000e+03,5.768866e-09,5.097746e-10,3.660026e-09,1.192335e-10
1.073000e+03,5.797665e-09,5.047743e-10,3.690214e-09,1.188709e-10
1.074000e+03,5.831905e-09,4.997685e-10,3.717625e-09,1.185125e-10
1.075000e+03,5.877135e-09,4.947710e-10,3.741594e-09,1.181604e-10
1.076000e+03,5.936687e-09,4.897893e-10,3.761731e-09,1.178166e-10
1.077000e+03,6.007312e-09,4.848098e-10,3.778764e-09,1.174816e-10
1.078000e+03,6.083240e-09,4.798127e-10,3.793597e-09,1.171558e-10
1.079000e+03,6.159133e-09,4.747760e-10,3.806482e-09,1.168414e-10
1.080000e+03,6.228986e-09,4.696829e-10,3.818453e-09,1.165388e-10
1.081000e+03,6.291169e-09,4.645293e-10,3.831633e-09,1.162462e-10
1.082000e+03,6.352349e-09,4.593374e-10,3.847149e-09,1.159630e-10
1.083000e+03,6.421666e-09,4.541386e-10,3.865223e-09,1.156906e-10
1.084000e+03,6.507180e-09,4.489687e-10,3.886475e-09,1.154288e-10
1.085000e+03,6.618271e-09,4.438614e-10,3.912002e-09,1.151759e-10
1.086000e+03,6.763003e-09,4.388452e-10,3.942859e-09,1.149301e-10
1.087000e+03,6.944570e-09,4.339290e-10,3.979636e-09,1.146902e-10
1.088000e+03,7.166181e-09,4.291155e-10,4.023304e-09,1.144537e-10
1.089000e+03,7.435675e-09,4.244031e-10,4.076133e-09,1.142148e-10
1.090000e+03,7.763229e-09,4.197906e-10,4.139509e-09,1.139694e-10
1.091000e+03,8.162168e-09,4.152728e-10,4.212216e-09,1.137183e-10
1.092000e+03,8.656223e-09,4.108613e-10,4.293372e-09,1.134614e-10
1.093000e+03,9.285101e-09,4.065899e-10,4.384215e-09,1.131934e-10
1.094000e+03,1.011334e-08,4.025393e-10,4.487727e-09,1.129055e-10
1.095000e+03,1.125433e-08,3.988992e-10,4.609802e-09,1.125838e-10
1.096000e+03,1.292559e-08,3.961526e-10,4.763260e-09,1.122024e-10
1.097000e+03,1.560952e-08,3.957251e-10,4.978678e-09,1.117081e-10
1.098000e+03,2.066622e-08,4.031265e-10,5.343157e-09,1.109765e-10
1.099000e+03,3.425468e-08,4.826538e-10,6.250484e-09,1.101707e-10
1.100000e+03,4.446603e-08,6.116703e-10,6.921950e-09,1.112437e-10

